Conservation Bounds and Identifiability in Nasal-to-Cerebral Heat Transfer

Quantifying a cerebral thermal contribution from nasal heat exchange requires both a defined source budget and an identifiable observation model. We analyze a reduced allocation among direct conduction, regional vascular transfer and systemic redistribution. For the steady model, we derive sharp output bounds, complete single-endpoint coefficient intervals and a conditional threshold requiring regional transfer. Repeated conditions with fixed cerebral flow fraction admit a two-parameter linear representation and an exact convex compatibility region for bounded endpoint errors. When measured flow fractions vary, a constrained three-variable representation and a two-condition design identify the effective coefficients under explicit invariance assumptions. We then introduce a nonnegative residual-energy store. Its integrated conservation law replaces the instantaneous source bound, and its stationary limit recovers the original allocation. Time-resolved outputs can additionally identify storage rates when the corresponding integral design has rank two. Reproducible synthetic examples illustrate identification, degeneracy and delayed responses without estimating human cooling capacity. Published nasal, head and whole-body thermal models provide complementary forward descriptions but do not independently supply the matched source and cerebral-power endpoint required here. The results define compatibility and measurement requirements within the stated model; they do not establish a positive natural human cooling rate or therapeutic efficacy.

==> anc/README.txt <==
REPRODUCIBILITY MATERIAL

Conservation Bounds and Identifiability in Nasal-to-Cerebral Heat Transfer
William Alvarez Gaviria and Juan D. Velez

This directory contains the numerical scripts, synthetic inputs, and generated data supplied with the manuscript. No individual participant data are included.

To reproduce the calculations, install the packages in requirements.txt and run from this directory:
  python analysis/reproduce_revision.py
  python analysis/verify_extensions.py

The manuscript and supplement compile with pdfLaTeX using the figure files supplied at the root of the source package; Python is not required for LaTeX compilation.


==> anc/analysis/conditional_geometry.csv <==
depth_mm,mass_g,flow_ml_min,H_W,regional_W,Q_W
0.5,6.0,5.9399999999999995,0.37778399999999995,0.015111359999999999,0.3995663432
1.0,12.0,11.879999999999999,0.7555679999999999,0.030222719999999998,0.4136576864
2.0,24.0,23.759999999999998,1.5111359999999998,0.060445439999999996,0.44184037280000005
3.0,36.0,35.64,2.266704,0.09066816,0.4700230592
4.0,48.0,47.519999999999996,3.0222719999999996,0.12089087999999999,0.49820574559999997
4.2087542087542085,50.505050505050505,50.0,3.1799999999999997,0.12719999999999998,0.504089


==> anc/analysis/conduction_pulse.csv <==
time_s,decrement_K,energy_deficit_J
0.0001,0.0,0.005171142128490658
0.45047522935779816,1.1333326893700156e-69,0.3470738809208664
0.9008504587155963,8.106300968427576e-36,0.49080934885557187
1.3512256880733944,1.707227313627333e-24,0.6011051114660306
1.8016009174311927,8.168288734018311e-19,0.694089974813891
2.251976146788991,2.1409016985997354e-15,0.7760118757104859
2.702351376146789,4.1350927004979514e-13,0.8500752727554575
3.1527266055045873,1.7952576806299163e-11,0.9181838091890012
3.6031018348623856,3.061674679620746e-10,0.9815778346944183
4.053477064220183,2.7978131187967766e-09,1.0411189094766944
4.503852293577982,1.6508071911108982e-08,1.0974343359748227
4.9542275229357795,7.082513392352768e-08,1.1509976802248816
5.404602752293577,2.391805734582514e-07,1.202176858032801
5.854977981651376,6.717015913076385e-07,1.2512644548999927
6.305353211009174,1.6315602826089567e-06,1.298497698959353
6.755728440366973,3.528038146087472e-06,1.3440721008596574
7.2061036697247705,6.940202131684122e-06,1.3881510546103593
7.656478899082568,1.2627563091776087e-05,1.4308727716056417
8.106854128440366,2.152689311324531e-05,1.4723554009236255
8.557229357798166,3.473664042649446e-05,1.512700884092929
9.007604587155964,5.349175477712757e-05,1.5519979068420444
9.457979816513761,7.913226010674757e-05,1.590324193662615
9.90835504587156,0.00011306880483856557,1.6277483156358064
10.358730275229357,0.00015674793765798928,1.6643311320653
10.809105504587155,0.00021161921180801112,1.7001269526915694
11.259480733944955,0.0002791055613923092,1.7351844839598127
11.709855963302752,0.0003605778050769254,1.769547606446755
12.16023119266055,0.0004573336550307187,1.8032560188692004
12.610606422018348,0.0005705812501945953,1.8363457756355575
13.060981651376146,0.0007014269836465328,1.8688497386898486
13.511356880733945,0.0008508672363452244,1.9007979597810165
13.961732110091743,0.0010197835440361933,1.932218005819797
14.412107339449541,0.0012089406918151288,1.9631352373488669
14.862482568807339,0.0014189872356467814,1.9935730481292504
15.312857798165137,0.0016504579790772036,2.0235530722800203
15.763233027522936,0.0019037779765538703,2.0530953641856162
16.213608256880732,0.0021792676849556485,2.0822185554228034
16.663983486238532,0.0024771489370921736,2.1109399921962693
17.11435871559633,0.0027975514617234873,2.1392758561625813
17.564733944954128,0.0031405197220182954,2.1672412710325313
18.015109174311927,0.0035060198871792463,2.194850396945829
18.465484403669723,0.003893946789728968,2.2221165142898833
18.915859633027523,0.004304130753614713,2.2490520983708624
19.366234862385323,0.004736344206070109,2.2756688861284147
19.81661009174312,0.00519030800944864,2.3019779359063146
20.26698532110092,0.005665697468473608,2.3279896811425207
20.717360550458714,0.006162147984022026,2.3537139787180203
21.167735779816514,0.006679260337155013,2.3791601525998987
21.61811100917431,0.007216605597077632,2.4043370333265948
22.06848623853211,0.007773729654471429,2.4292529938094733
22.51886146788991,0.008350157387559762,2.4539159818622256
22.969236697247705,0.008945396472665207,2.4783335498163694
23.419611926605505,0.009558940854176379,2.5025128815356705
23.8699871559633,0.010190273890998415,2.5264608171033496
24.3203623853211,0.010838871197917276,2.550183875422532
24.7707376146789,0.011504203201031477,2.573688274941556
25.221112844036696,0.012185737426635389,2.596979952690856
25.671488073394496,0.012882940542791238,2.6200645817965555
26.121863302752292,0.013595280172395929,2.642947587617151
26.57223853211009,0.014322226495910305,2.6656341626333266
27.02261376146789,0.015063253661132982,2.688129280206671
27.472988990825687,0.015817841016519237,2.710437707310573
27.923364220183487,0.016585474183603007,2.732564016325611
28.373739449541283,0.017365645983110523,2.7545125959821117
28.824114678899083,0.01815785722837773,2.776287661524049
29.274489908256882,0.018961617398719904,2.797893264160953
29.724865137614678,0.01977644520446267,2.8193332998678584
30.175240366972478,0.02060186905443927,2.8406115175874276
30.625615596330274,0.021437427435895138,2.8617315268831396
31.075990825688073,0.022282669215921935,2.8826968050878095
31.526366055045873,0.023137153872772796,2.9035107039875063
31.97674128440367,0.024000451664687013,2.924176456077263
32.42711651376147,0.02487214374317938,2.9446971804216373
32.87749174311927,0.02575182221712144,2.9650758881502006
33.32786697247707,0.026639090173363734,2.985315487615381
33.778242201834864,0.02753356165911024,3.005418789237669
34.22861743119267,0.028434861630764047,3.0253885100610427
34.67899266055046,0.029342625873508957,3.045227278039512
35.12936788990826,0.030256500895477035,3.064937636073937
35.579743119266055,0.03117614379996919,3.0845220458166693
36.03011834862386,0.03210122213885076,3.103982891260132
36.480493577981655,0.03303141374992466,3.123322482124151
36.93086880733945,0.03396640658079626,3.142543057055659
37.381244036697254,0.03490589850148152,3.1616467866533235
37.83161926605505,0.03584959710776977,3.1806357763286646
38.281994495412846,0.03679721951713747,3.199512069014337
38.73236972477065,0.037748492158809745,3.218277647729444
39.182744954128445,0.038703150559391816,3.23693443801099
39.63312018348624,0.039660939125328434,3.2554843102199222
40.08349541284404,0.04062161092330522,3.273929081729572
40.53387064220184,0.041584927459574664,3.2922705190037465
40.98424587155964,0.042550658459068934,3.31051033957119
41.43462110091743,0.043518581645058264,3.3286502139026735
41.884996330275236,0.044488482520013535,3.3466917671965066
42.33537155963303,0.04546015414824851,3.364636581077878
42.78574678899083,0.04643339694083744,3.3824861952170613
43.236122018348624,0.047408018443235285,3.4002421088711534
43.68649724770643,0.04838383312596433,3.417905782353737
44.13687247706422,0.04936066217867635,3.4354786384365235
44.58724770642202,0.05033833330784823,3.452962063686803
45.03762293577982,0.051316680538325256,3.470357409744245
45.48799816513762,0.05229554401888651,3.487665994540381
45.938373394495414,0.05327476983197056,3.504889103463889
46.38874862385322,0.05425420980766992,3.5220279904745877
46.839123853211014,0.05523372134207308,3.5390838791688766
47.28949908256881,0.05621316722000992,3.5560579637991814
47.739874311926606,0.057192415442233635,3.5729514102498143
48.19024954128441,0.058171339057053184,3.5897653569714967
48.640624770642205,0.05914981599641504,3.606500915876669
49.091,0.06012772891641541,3.6231591731975854
49.541375229357804,0.06110496504221539,3.6397411903090546
49.9917504587156,0.062081416017316295,3.6562480045176002
50.442125688073396,0.06305697775714654,3.672680629818701
50.8925009174312,0.06403155030690075,3.6890400576236697
51.342876146788996,0.06500503770356587,3.705327257457647
51.79325137614679,0.06597734784206405,3.721543177630103
52.24362660550459,0.06694839234543512,3.7376887458791597
52.69400183486239,0.06791808643897992,3.753764869990965
53.14437706422019,0.06888634882828047,3.7697724383952997
53.59475229357798,0.0698531015810118,3.785712320738516
54.045127522935786,0.07081827001245836,3.8015853684348535
54.49550275229358,0.07178178257464425,3.8173924151971224
54.94587798165138,0.07274357074899056,3.833134277547693
55.39625321100918,0.07370356894240604,3.8488117553106744
55.84662844036698,0.07466171438672353,3.8644256320861183
56.29700366972477,0.07561794704139023,3.879976675707053
56.74737889908257,0.07657220949932282,3.8954656386800934
57.19775412844037,0.07752444689583847,3.910893258610349
57.64812935779817,0.07847460682057303,3.9262602586112947
58.098504587155965,0.0794226392323005,3.9415673477002757
58.54887981651377,0.08036849637656764,3.9568152211802294
58.999255045871564,0.08131213270605844,3.97200456100822
59.44963027522936,0.08225350480360841,3.9871360361513455
59.900005504587156,0.08319257130778397,4.002210302930522
60.35038073394496,0.08412929284095105,4.017228005352669
60.800755963302755,0.0850636319397523,4.032189775431749
61.25113119266055,0.08599555298791871,4.047096233499136
61.701506422018355,0.08692502215134108,4.061947988503725
62.15188165137615,0.08785200731532851,4.0767456383022
62.60225688073395,0.0887764780239842,4.091489769939866
63.05263211009175,0.08969840542162938,4.106180959922387
63.503007339449546,0.09061776219620926,4.120819774478822
63.95338256880734,0.09153452252461526,4.135406769816272
64.40375779816515,0.09244866201986113,4.149942492366468
64.85413302752293,0.09336015768005139,4.164427479024622
65.30450825688074,0.09426898783908307,4.17886225738082
65.75488348623854,0.09517513211902179,4.193247345944249
66.20525871559633,0.09607857138409802,4.207583254360518
66.65563394495413,0.096979287696268,4.221870483622348
67.10600917431194,0.09787726427228668,4.236109526273863
67.55638440366972,0.09877248544224264,4.250300866608707
68.00675963302753,0.09966493660950526,4.264444980862255
68.45713486238533,0.10055460421203533,4.278542337398082
68.90751009174312,0.10144147568501495,4.2925933968889245
69.35788532110092,0.10232553942475017,4.306598612492341
69.80826055045873,0.10320678475380371,4.32055843002123
70.25863577981652,0.10408520188731603,4.334473288109418
70.70901100917432,0.10496078190047424,4.348343618372475
71.15938623853211,0.10583351669709,4.3621698455639235
71.60976146788991,0.10670339897924691,4.375952387727013
72.06013669724771,0.10757042221798334,4.3896916563421975
72.5105119266055,0.10843458062497381,4.403388056470479
72.9608871559633,0.10929586912517493,4.417041986892747
73.41126238532111,0.11015428333040236,4.430653840245251
73.8616376146789,0.11100981951380942,4.444224003151342
74.3120128440367,0.11186247458523235,4.457752856349609
74.7623880733945,0.11271224606737708,4.471240774818513
75.2127633027523,0.11355913207281447,4.48468812789766
75.6631385321101,0.11440313128176083,4.4980952794058044
76.1135137614679,0.11524424292061108,4.511462587755698
76.56388899082569,0.11608246674120631,4.524790406065887
77.01426422018349,0.11691780300080276,4.538079082269551
77.4646394495413,0.11775025244272339,4.551328959220484
77.91501467889908,0.1185798162776682,4.5645403747963025
78.36538990825689,0.11940649616565861,4.577713661998982
78.81576513761468,0.12023029419859534,4.590849149052786
79.26614036697248,0.12105121288341025,4.603947159499688
79.71651559633028,0.12186925512578935,4.617008012292355
80.16689082568807,0.12268442421444982,4.630032021884769
80.61726605504587,0.12349672380595067,4.643019498320562
81.06764128440368,0.12430615791001913,4.655970747319133
81.51801651376147,0.1251127308753761,4.668886070359614
81.96839174311927,0.12591644737604277,4.681765764762757
82.41876697247707,0.12671731239811213,4.6946101237707865
82.86914220183486,0.12751533122697026,4.7074194366253055
83.31951743119266,0.12831050943495154,4.720193988643293
83.76989266055047,0.1291028528694128,4.732934061291244
84.22026788990826,0.12989236764121373,4.745639932257545
84.67064311926606,0.1306790601135883,4.758311875523078
85.12101834862386,0.13146293689139357,4.770950161430164
85.57139357798165,0.1322440048107252,4.783555056749852
86.02176880733946,0.13302227092888616,4.796126824747613
86.47214403669724,0.13379774251469564,4.808665725247512
86.92251926605505,0.13457042703912894,4.821172014694844
87.37289449541285,0.13534033216627533,4.833645946217338
87.82326972477064,0.13610746574460378,4.84608776968493
88.27364495412844,0.13687183579852744,4.858497731768167
88.72402018348625,0.13763345052025447,4.87087607599526
89.17439541284404,0.1383923182619176,4.883223042807848
89.62477064220184,0.13914844752797256,4.895538869615488
90.07514587155964,0.1399018469678556,4.907823790848919
90.52552110091743,0.14065252536889264,4.920078038012122
90.97589633027523,0.14140049164945112,4.932301839733227
91.42627155963304,0.142145754852326,4.944495421814276
91.87664678899083,0.1428883241383532,4.956659007279892
92.32702201834863,0.14362820878024185,4.968792816424876
92.77739724770643,0.14436541815661752,4.980897066860749
93.22777247706422,0.14509996174627277,4.9929719735612945
93.67814770642202,0.14583184912261418,5.005017748907104
94.12852293577983,0.1465610899482999,5.017034602729154
94.57889816513762,0.14728769397006516,5.029022742351464
95.02927339449542,0.1480116710137246,5.040982372632819
95.47964862385321,0.14873303097934826,5.052913696007617
95.93002385321101,0.14945178383660576,5.0648169125258535
96.38039908256881,0.15016793962027103,5.076692219892248
96.8307743119266,0.150881508425885,5.088539813504561
97.2811495412844,0.15159250040556885,5.100359886491109
97.73152477064221,0.15230092576398388,5.112152629747488
98.1819,0.15300679475443243,5.123918231972551
98.6322752293578,0.1537101176750968,5.135656879703634
99.0826504587156,0.15441090486541004,5.147368757351063
99.5330256880734,0.15510916670255426,5.159054047231952
99.9834009174312,0.15580491359808377,5.1707129296033205
100.433776146789,0.1564981559946676,5.182345582694531
100.88415137614679,0.15718890436294758,5.193952182739082
101.33452660550459,0.15787716919850955,5.205532904005758
101.7849018348624,0.15856296101896114,5.217087918829161
102.23527706422018,0.15924629036111698,5.228617397639622
102.68565229357799,0.1599271677782828,5.240121508992545
103.13602752293578,0.1606056038376396,5.25160041959714
103.58640275229358,0.161281609117721,5.263054294344626
104.03677798165138,0.1619551942059845,5.274483296335857
104.48715321100917,0.1626263696964696,5.285887586908421
104.93752844036698,0.16329514618754326,5.2972673256632135
105.38790366972478,0.1639615342797273,5.308622670490497
105.83827889908257,0.16462554457360698,5.31995377759546
106.28865412844037,0.1652871876678179,5.331260801523292
106.73902935779817,0.16594647415710637,5.342543895183766
107.18940458715596,0.1666034146304645,5.353803209875377
107.63977981651377,0.1672580196693348,5.365038895309002
108.09015504587157,0.16791029984588246,5.376251099631136
108.54053027522936,0.16856026572133484,5.387439969446672
108.99090550458716,0.16920792784438393,5.398605649841274
109.44128073394496,0.1698532967496502,5.409748284403322
109.89165596330275,0.17049638295620653,5.420868015245459
110.34203119266056,0.1711371969661608,5.431964983025737
110.79240642201836,0.1717757492632921,5.443039326968377
111.24278165137615,0.17241205031174353,5.454091184884143
111.69315688073395,0.1730461105547656,5.465120693190359
112.14353211009174,0.1736779404135105,5.476127986930549
112.59390733944954,0.17430755028587586,5.48711319979373
113.04428256880735,0.17493495054539554,5.498076464133357
113.49465779816514,0.17556015154017568,5.509017910985923
113.94503302752294,0.17618316359187627,5.519937670089244
114.39540825688074,0.17680399699473445,5.530835869900392
114.84578348623853,0.17742266201462972,5.5417126376133385
115.29615871559633,0.17803916888818908,5.552568099176267
115.74653394495414,0.17865352782193128,5.5634023793085925
116.19690917431193,0.17926574899144856,5.574215601517676
116.64728440366973,0.17987584254062433,5.585007888115255
117.09765963302753,0.18048381858088577,5.595779360233585
117.54803486238532,0.18108968719049162,5.606530137841296
117.99841009174312,0.18169345841385115,5.617260339758991
118.44878532110093,0.18229514226087623,5.627970083674562
118.89916055045872,0.18289474870636324,5.638659486158249
119.34953577981652,0.18349228768940526,5.649328662677449
119.79991100917431,0.1840877691128323,5.659977727611261
120.25028623853211,0.18468120284268075,5.670606794264798
120.70066146788992,0.1852725987076871,5.681215974883251
121.1510366972477,0.18586196649881098,5.691805380665717
121.60141192660551,0.1864493159687799,5.702375121778798
122.05178715596331,0.1870346568316616,5.712925307369976
122.5021623853211,0.18761799876245647,5.723456045580754
122.9525376146789,0.18819935139671556,5.733967443559602
123.4029128440367,0.18877872433017898,5.744459607474667
123.8532880733945,0.18935612711843558,5.754932642526284
124.3036633027523,0.1899315692766034,5.76538665295929
124.7540385321101,0.19050506027903097,5.77582174207512
125.20441376146789,0.19107660955901445,5.786238012243727
125.6547889908257,0.19164622650853802,5.796635564915289
126.1051642201835,0.1922139204780275,5.807014500631745
126.55553944954129,0.1927797007761246,5.817374919038132
127.00591467889909,0.19334357666947594,5.82771691889375
127.45628990825689,0.193905557382539,5.838040598083147
127.90666513761468,0.1944656520974036,5.848346053626921
128.35704036697248,0.1950238699536275,5.858633381692368
128.8074155963303,0.19558022004808828,5.868902677603941
129.2577908256881,0.19613471143484745,5.879154035853566
129.70816605504587,0.19668735312502847,5.889387550110777
130.15854128440367,0.19723815408670942,5.899603313232711
130.60891651376147,0.19778712324482584,5.909801417273929
131.05929174311927,0.1983342694810871,5.9199819534961
131.50966697247708,0.19887960163390492,5.930145012377527
131.96004220183485,0.19942312849833155,5.940290683622529
132.41041743119266,0.19996485882601128,5.950419056170681
132.86079266055046,0.20050480132513968,5.960530218205905
133.31116788990826,0.20104296466043536,5.970624257165434
133.76154311926607,0.20157935745312036,5.98070125974863
134.21191834862387,0.20211398828090993,5.990761311925674
134.66229357798164,0.20264686567801202,6.000804498946118
135.11266880733945,0.2031779981351354,6.010830905347324
135.56304403669725,0.2037073940995055,6.020840614962755
136.01341926605505,0.2042350619748893,6.03083371093016
136.46379449541286,0.20476101012162756,6.040810275699627
136.91416972477066,0.20528524685667493,6.050770391041522
137.36454495412843,0.20580778045364673,6.060714138054304
137.81492018348624,0.20632861914287365,6.070641597172236
138.26529541284404,0.2068477711114623,6.080552848172972
138.71567064220184,0.2073652445033625,6.090447970185035
139.16604587155965,0.20788104741944133,6.100327041695188
139.61642110091745,0.20839518791756217,6.110190140555703
140.06679633027522,0.20890767401267066,6.120037343991512
140.51717155963303,0.2094185136768848,6.129868728607264
140.96754678899083,0.20992771483959183,6.139684370394279
141.41792201834863,0.21043528538754902,6.149484344737398
141.86829724770644,0.21094123316498997,6.159268726421742
142.3186724770642,0.21144556597373562,6.169037589639365
142.76904770642201,0.21194829157330936,6.178791007995821
143.21942293577982,0.2124494176810568,6.188529054516637
143.66979816513762,0.2129489519722695,6.198251801653684
144.12017339449542,0.21344690208031294,6.207959321291474
144.57054862385323,0.21394327559675747,6.217651684753357
145.020923853211,0.21443808007151413,6.2273289628076345
145.4712990825688,0.21493132301297344,6.2369912256735915
145.9216743119266,0.21542301188814586,6.246638543027437
146.3720495412844,0.21591315412280898,6.256270984008165
146.82242477064221,0.21640175710165435,6.265888617223343
147.27280000000002,0.2168888281684384,6.275491510754804
147.7231752293578,0.21737437462613676,6.2850797321642755
148.1735504587156,0.2178584037371006,6.294653348498925
148.6239256880734,0.2183409227232151,6.304212426296824
149.0743009174312,0.21882193876606115,6.313757031592351
149.524676146789,0.21930145900707806,6.323287229921507
149.97505137614678,0.21977949054772986,6.332803086327173
150.42542660550458,0.22025604044967304,6.3423046653642805
150.8758018348624,0.2207311157349252,6.351792031104929
151.3261770642202,0.22120472338603725,6.36126524714342
151.776552293578,0.2216768703462664,6.370724376601236
152.2269275229358,0.22214756351975,6.380169482131941
152.67730275229357,0.22261680977168286,6.389600625926031
153.12767798165137,0.22308461592849396,6.399017869715702
153.57805321100918,0.22355098877802615,6.408421274779572
154.02842844036698,0.2240159350697155,6.4178109019473295
154.47880366972478,0.22447946151477377,6.427186811604324
154.9291788990826,0.22494157478636967,6.436549063696098
155.37955412844036,0.22540228151981345,6.4458977177328585
155.82992935779816,0.2258615883127405,6.4552328327938895
156.28030458715597,0.22631950172529722,6.464554467531911
156.73067981651377,0.22677602828032667,6.473862680177372
157.18105504587157,0.22723117446355548,6.483157528542701
157.63143027522935,0.2276849467237818,6.492439070026491
158.08180550458715,0.22813735147306308,6.501707361617641
158.53218073394495,0.2285883950869042,6.510962459899425
158.98255596330276,0.22903808390444733,6.520204421053541
159.43293119266056,0.22948642422866142,6.529433300864072
159.88330642201836,0.22993342232653138,6.538649154721429
160.33368165137614,0.23037908442924934,6.547852037626218
160.78405688073394,0.23082341673240453,6.557042004193078
161.23443211009175,0.23126642539617398,6.566219108654457
161.68480733944955,0.23170811654551365,6.5753834048643505
162.13518256880735,0.23214849627034942,6.584534946301982
162.58555779816515,0.23258757062576796,6.5936737860754535
163.03593302752293,0.23302534563220847,6.602799976925332
163.48630825688073,0.2334618272756529,6.6119135712282056
163.93668348623854,0.2338970215078178,6.62101462100019
164.38705871559634,0.23433093424634507,6.63010317790039
164.83743394495414,0.23476357137499307,6.6391792932343225
165.28780917431192,0.23519493874382683,6.648243017957298
165.73818440366972,0.2356250421694091,6.657294402677752
166.18855963302752,0.23605388743499037,6.6663334976605455
166.63893486238533,0.23648148029069935,6.675360352830222
167.08931009174313,0.2369078264537325,6.684375017774227
167.53968532110093,0.2373329316085435,6.693377541746077
167.9900605504587,0.23775680140703218,6.702367973668509
168.4404357798165,0.23817944146873432,6.7113463621365765
168.8908110091743,0.23860085738100825,6.72031275542072
169.34118623853212,0.23902105469922477,6.729267201469785
169.79156146788992,0.2394400389469533,6.738209747914023
170.24193669724772,0.23985781561614933,6.747140442068041
170.6923119266055,0.24027439016734112,6.756059330933725
171.1426871559633,0.24068976802981562,6.764966461203132
171.5930623853211,0.24110395460180448,6.773861879261326
172.0434376146789,0.24151695525066763,6.782745631189212
172.4938128440367,0.24192877531307969,6.791617762766314
172.94418807339449,0.24233942009521192,6.800478319473525
173.3945633027523,0.2427488948729166,6.809327346495836
173.8449385321101,0.2431572048919092,6.818164888725014
174.2953137614679,0.24356435536795018,6.8269909907622655
174.7456889908257,0.24397035148702648,6.835805696920861
175.1960642201835,0.2443751984055324,6.84460905122873
175.64643944954128,0.24477890125044904,6.8534010974310275
176.09681467889908,0.24518146511952382,6.862181878992669
176.54718990825688,0.24558289508144868,6.870951439100842
176.99756513761469,0.24598319617603862,6.879709820667474
177.4479403669725,0.24638237341440827,6.888457066331694
177.8983155963303,0.2467804317791478,6.897193218462247
178.34869082568807,0.24717737622449978,6.90591831915989
178.79906605504587,0.24757321167653268,6.914632410259761
179.24944128440367,0.2479679430333159,6.923335533333718
179.69981651376148,0.248361575165092,6.93202772969265
180.15019174311928,0.24875411291445076,6.740303601733032
180.60056697247708,0.2491455610964991,6.548635350989929
181.05094220183486,0.2495359244990334,6.427917091161927
181.50131743119266,0.24992520788270872,6.333077021912595
181.95169266055046,0.2503134159812083,6.25290219956194
182.40206788990827,0.25070055350139675,6.182498781987554
182.85244311926607,0.2510866251219081,6.119207206878558
183.30281834862384,0.2514716354511409,6.061391141240233
183.75319357798165,0.2518555885841176,6.00795880713196
184.20356880733945,0.2522384857379232,5.958138698721775
184.65394403669725,0.25262031765178133,5.911361706007662
185.10431926605506,0.2530010479543832,5.867193767205257
185.55469449541286,0.25338058612562336,5.82529485705669
186.00506972477064,0.25375875288460314,5.785392721230244
186.45544495412844,0.2541352441557637,5.747265351919246
186.90582018348624,0.2545096005574362,5.710728892009261
187.35619541284404,0.25488118780346763,5.675629043886341
187.80657064220185,0.25524919069439855,5.641834816347839
188.25694587155965,0.25561262068030677,5.609233875951368
188.70732110091743,0.25597033499602595,5.577729026616808
189.15769633027523,0.25632106429561646,5.547235499820372
189.60807155963303,0.25666344542756653,5.5176788383012605
190.05844678899084,0.25699605625122157,5.488993221733503
190.50882201834864,0.25731744995210526,5.461120126529171
190.9591972477064,0.25762618697667056,5.434007241718703
191.40957247706422,0.25792086334965175,5.407607583529412
191.85994770642202,0.25820013469095904,5.381878765885654
192.31032293577982,0.25846273568682115,5.356782394529505
192.76069816513763,0.25870749509056246,5.332283560083251
193.21107339449543,0.2589333465449608,5.308350410994329
193.6614486238532,0.25913933564942265,5.284953791496142
194.111823853211,0.25932462376100446,5.2620669328813126
194.5621990825688,0.2594884890366018,5.239665188795188
195.0125743119266,0.2596303252094945,5.217725807112806
195.46294954128442,0.259749638558796,5.196227732403328
195.91332477064222,0.25984604348415885,5.175151434113811
196.3637,0.25991925704677127,5.154478756494228
196.8140752293578,0.2599690927856879,5.13419278699296
197.2644504587156,0.25999545406870167,5.114277740418096
197.7148256880734,0.2599983271910324,5.0947188566158434
198.1652009174312,0.2599777743939469,5.075502309786792
198.61557614678898,0.25993392693937173,5.056615127862061
199.06595137614678,0.2598669783455549,5.038045120608032
199.5163266055046,0.25977717786260274,5.019780815331799
199.9667018348624,0.25966482424484477,5.001811399227705
200.4170770642202,0.25953025985898487,4.984126667545347
200.867452293578,0.2593738651524065,4.966716976876331
201.31782752293577,0.2591960534943266,4.949573202955202
201.76820275229358,0.2589972663933028,4.932686702452547
202.21857798165138,0.2587779690874888,4.9160492783081775
202.66895321100918,0.25853864649866104,4.899653148211565
203.11932844036698,0.2582797995370776,4.8834909158872115
203.5697036697248,0.2580019417414315,4.867555544885784
204.02007889908256,0.25770559623629635,4.851840334618842
204.47045412844037,0.2573912929883256,4.836338898406796
204.92082935779817,0.2570595663419293,4.821045143337166
205.37120458715597,0.2567109528150547,4.805953251753991
205.82157981651378,0.25634598913595175,4.791057664219757
206.27195504587155,0.2559652105023079,4.776353063809191
206.72233027522935,0.25556914904483424,4.761834361609829
207.17270550458716,0.25515833247820596,4.747496683317953
207.62308073394496,0.2547332829231661,4.7333353568304215
208.07345596330276,0.25429451588455315,4.719345900743421
208.52383119266057,0.25384253937099416,4.705524013678439
208.97420642201834,0.25337785314297,4.691865564363878
209.42458165137614,0.25290094807692387,4.678366582407929
209.87495688073395,0.2524123056340076,4.665023249704745
210.32533211009175,0.2519123974229548,4.651831892421592
210.77570733944955,0.25140168484741593,4.638788973519663
211.22608256880736,0.2508806188288985,4.625891085765763
211.67645779816513,0.2503496395972038,4.613134945196078
212.12683302752293,0.24980917654096266,4.600517384996753
212.57720825688074,0.2492596481115321,4.588035349769292
213.02758348623854,0.2487014617741184,4.575685890151579
213.47795871559634,0.24813501400056648,4.563466157767948
213.92833394495415,0.24756069029876973,4.551373400484058
214.37870917431192,0.24697886527413832,4.539404957944328
214.82908440366973,0.24638990271900357,4.5275582573717
215.27945963302753,0.2457941557262399,4.515830809611094
215.72983486238533,0.24519196682375452,4.504220205399511
216.18021009174313,0.2445836681268346,4.492724111847101
216.6305853211009,0.2439695815056466,4.481340269114813
217.0809605504587,0.24335001876546614,4.470066487275366
217.53133577981652,0.2427252818374661,4.458900643345324
217.98171100917432,0.24209566297813007,4.447840678477027
218.43208623853212,0.24146144497555913,4.436884595299961
218.88246146788993,0.24082290136113804,4.426030455401987
219.3328366972477,0.24018029662519505,4.4152763769415255
219.7832119266055,0.239533886435445,4.404620532382469
220.2335871559633,0.23888391785714944,4.394061146344228
220.6839623853211,0.23823062957405136,4.383596493559802
221.1343376146789,0.2375742521092576,4.373224896935349
221.58471284403672,0.2369150080453465,4.36294472570513
222.0350880733945,0.23625311224306833,4.352754393676195
222.4854633027523,0.23558877205809314,4.342652357557487
222.9358385321101,0.23492218755533223,4.33263711536851
223.3862137614679,0.23425355172042844,4.322707204922942
223.8365889908257,0.23358305066807156,4.312861202382931
224.28696422018348,0.23291086384684415,4.303097720880107
224.73733944954128,0.23223716424035948,4.293415409199573
225.18771467889908,0.23156211856448736,4.283812950523389
225.6380899082569,0.2308858874605082,4.2742890612303235
226.0884651376147,0.2302086256840662,4.264842489748787
226.5388403669725,0.22953048228982395,4.255472015460127
226.98921559633027,0.22885160081174832,4.246176447649599
227.43959082568807,0.2281721194389781,4.236954624502502
227.88996605504587,0.22749217118724877,4.227805412143124
228.34034128440368,0.22681188406586417,4.218727703714304
228.79071651376148,0.22613138124022292,4.209720418495511
229.24109174311928,0.22545078118992196,4.200782501057505
229.69146697247706,0.22477019786247002,4.191912920451744
230.14184220183486,0.2240897408226543,4.183110669432783
230.59221743119267,0.22340951539761536,4.174374763712087
231.04259266055047,0.22272962281768927,4.1657042412416665
231.49296788990827,0.22205016035308545,4.157098161526141
231.94334311926605,0.22137122144647192,4.148555604961826
232.39371834862385,0.22069289584154694,4.140075672201585
232.84409357798165,0.22001526970767588,4.131657483544218
233.29446880733946,0.21933842576068033,4.123300178347243
233.74484403669726,0.2186624433798618,4.115002914461975
234.19521926605506,0.21798739872135237,4.106764867689895
234.64559449541284,0.2173133648278783,4.098585231259322
235.09596972477064,0.21664041173502846,4.090463215321472
235.54634495412844,0.21596860657411698,4.08239804646505
235.99672018348625,0.21529801367173035,4.074388967248513
236.44709541284405,0.2146286946460511,4.0664352357492755
236.89747064220185,0.2139607085000442,4.058536125129063
237.34784587155963,0.21329411171159793,4.0506909232147486
237.79822110091743,0.21262895832070441,4.042898932093989
238.24859633027523,0.2119653000137698,4.035159467725032
238.69897155963304,0.21130318620513372,4.027471859560086
239.14934678899084,0.21064266411588867,4.01983545018169
239.59972201834861,0.20998377885007496,4.012249594951535
240.05009724770642,0.20932657346833705,4.004713661671225
240.50047247706422,0.20867108905911674,3.9972270302544697
240.95084770642202,0.20801736480746189,3.9897890924102724
241.40122293577983,0.20736543806152496,3.9823992513366315
241.85159816513763,0.20671534439682787,3.9750569214243603
242.3019733944954,0.20606711767835953,3.9677615279706036
242.7523486238532,0.20542079012058098,3.9605125069016722
243.202723853211,0.20477639234540407,3.9533093045048275
243.65309908256881,0.20413395343820856,3.94615137716867
244.10347431192662,0.2034935010019646,3.9390381911317833
244.55384954128442,0.20285506120952107,3.931969222239335
245.0042247706422,0.2022186588541213,3.924943955707316
245.4546,0.20158431739820404,3.917961885894128
245.9049752293578,0.2009520590205489,3.9110225160792487
246.3553504587156,0.20032190466181932,3.904125358248695
246.8057256880734,0.19969387406855826,3.897269932887056
247.25610091743118,0.1990679858356883,3.8904557687758308
247.706476146789,0.1984442574475654,3.8836824027978283
248.1568513761468,0.19782270531763763,3.8769493797474492
248.6072266055046,0.1972033448267541,3.870256252146607
249.0576018348624,0.19658619036017,3.863602580066069
249.5079770642202,0.1959712553432926,3.8569879309520667
249.95835229357797,0.19535855227621096,3.8504118794579565
250.40872752293578,0.19474809276705068,3.843874007280758
250.85910275229358,0.19413988756419367,3.837373903002397
251.30947798165138,0.19353394658740108,3.830911161935515
251.7598532110092,0.19293027895787795,3.8244853859736256
252.210228440367,0.19232889302731573,3.8180961834455482
252.66060366972476,0.1917297964059449,3.8117431689738996
253.11097889908257,0.19113299598963612,3.805425963337548
253.56135412844037,0.19053849798607872,3.799144193337896
254.01172935779817,0.18994630794006928,3.7928974916688265
254.46210458715598,0.18935643075794156,3.7866854967902306
254.91247981651378,0.18876887073116538,3.7805078528049822
255.36285504587156,0.18818363155914483,3.7743642093392413
255.81323027522936,0.18760071637124237,3.768254221425974
256.26360550458713,0.18702012774805366,3.762177549391607
256.71398073394494,0.1864418677419628,3.756133858745671
257.16435596330274,0.18586593789699696,3.7501228200734102
257.61473119266054,0.18529233926801145,3.744144108931156
258.06510642201835,0.18472107243921926,3.738197405744491
258.51548165137615,0.18415213754209717,3.7322823957090323
258.9658568807339,0.18358553427268076,3.726398768693784
259.4162321100917,0.18302126190827542,3.7205462191469865
259.8666073394495,0.1824593193236007,3.714724446004353
260.3169825688073,0.18189970500638797,3.70893315259966
260.7673577981651,0.18134241707244791,3.703172046577583
261.2177330275229,0.18078745328023016,3.6974408398087286
261.6681082568807,0.18023481104488787,3.6917392483067983
262.1184834862385,0.17968448745186735,3.6860669921478024
262.5688587155963,0.17913647927003573,3.6804237953912704
263.0192339449541,0.17859078296436695,3.674809386003421
263.4696091743119,0.17804739470819414,3.669223495782174
263.9199844036697,0.17750631039505252,3.663665860284034
264.3703596330275,0.1769675256501151,3.658136218752696
264.8207348623853,0.17643103584124642,3.652634314049415
265.2711100917431,0.1758968360896784,3.647159892585006
265.7214853211009,0.17536492128032624,3.6417127042534974
266.1718605504587,0.17483528607175458,3.6362925023673283
266.6222357798165,0.17430792490580524,3.630899043594087
267.0726110091743,0.17378283201689945,3.6255320878947526
267.5229862385321,0.17326000144102385,3.62019139846333
267.9733614678899,0.17273942702441258,3.614876741667943
268.4237366972477,0.1722211024319335,3.6095878869932454
268.8741119266055,0.17170502115519054,3.604324606984184
269.32448715596325,0.17119117652035193,3.5990866771910284
269.77486238532106,0.17067956169570883,3.593873876115665
270.22523761467886,0.17017016969898155,3.5886859851591018
270.67561284403666,0.1696629934043728,3.5835227885701615
271.12598807339447,0.16915802554938386,3.5783840733953154
271.57636330275227,0.16865525874139742,3.5732696294296513
272.0267385321101,0.16815468546403492,3.568179249168912
272.4771137614679,0.1676562980832979,3.563112727762614
272.9274889908257,0.1671600888534998,3.558069862968182
273.3778642201835,0.1666660499229936,3.553050455106095
273.8282394495413,0.16617417333970444,3.5480543070160087
274.27861467889903,0.16568445105647117,3.5430812240138296
274.72898990825684,0.16519687493620705,3.538131013849708
275.17936513761464,0.16471143675687905,3.5332034866669524
275.62974036697244,0.16422812821632052,3.5282984549618
276.08011559633024,0.16374694093687348,3.523415733544055
276.53049082568805,0.1632678664698741,3.518555139498563
276.98086605504585,0.16279089629997986,3.5137164921474913
277.43124128440365,0.16231602184935068,3.5088996130134085
277.88161651376146,0.1618432344816808,3.504104325783124
278.33199174311926,0.16137252550609257,3.499330456272289
278.78236697247706,0.16090388618089543,3.4945778323907284
279.23274220183487,0.1604373077172116,3.489846284108496
279.6831174311926,0.15997278128247586,3.4851356434225993
280.1334926605504,0.15951029800381256,3.480445744324437
280.5838678899082,0.15904984897129376,3.4757764227678827
281.034243119266,0.15859142524108236,3.471127516638008
281.4846183486238,0.1581350178384648,3.4664988657204505
281.93499357798163,0.1576806177607748,3.4618903116713957
282.38536880733943,0.15722821598021555,3.4573016979881457
282.83574403669724,0.15677780344657766,3.4527328699802826
283.28611926605504,0.1563293710898642,3.448183674741413
283.73649449541284,0.155882909822818,3.4436539611214476
284.18686972477065,0.15543841054335952,3.439143579699441
284.6372449541284,0.15499586413693728,3.4346523827569637
285.0876201834862,0.1545552614787906,3.430180224251986
285.537995412844,0.15411659343613252,3.4257269597932707
285.9883706422018,0.15367985087025182,3.4212924466152597
286.4387458715596,0.15324502463853762,3.4168765435534505
286.8891211009174,0.15281210559642966,3.412479111020227
287.3394963302752,0.15238108459929622,3.4081000109811814
287.789871559633,0.15195195250424232,3.40373910693185
288.2402467889908,0.1515247001718502,3.399396263874918
288.6906220183486,0.15109931846785404,3.3950713482978347
289.1409972477064,0.1506757982647516,3.3907642281508696
289.59137247706417,0.15025413044335592,3.3864747728255535
290.041747706422,0.1498343058942841,3.3822028531335366
290.4921229357798,0.14941631551939377,3.3779483412858378
290.9424981651376,0.14900015023315952,3.3737111108724775
291.3928733944954,0.1485858009639985,3.36949103684248
291.8432486238532,0.1481732586555429,3.3652879954842385
292.293623853211,0.14776251426786285,3.3611018644062547
292.7439990825688,0.14735355877863973,3.3569325225182185
293.1943743119266,0.14694638318429318,3.3527798500124115
293.6447495412844,0.1465409785010628,3.348643728345496
294.0951247706422,0.14613733576604515,3.344524040220575
294.5455,0.14573544603818875,3.3404206695696095
294.99587522935775,0.1453353003992472,3.3363335015361315
295.44625045871555,0.1449368899546931,3.3322624224582773
295.89662568807336,0.14454020583459304,3.328207319852111
296.34700091743116,0.1441452391944455,3.3241680823952455
296.79737614678896,0.1437519812159826,3.320144599910744
297.24775137614677,0.14336042310793612,3.3161367633513263
297.69812660550457,0.1429705561067718,3.3121444647838176
298.1485018348624,0.14258237147738814,3.308167597373889
298.5988770642202,0.14219586051378633,3.304206055371055
299.049252293578,0.14181101453970757,3.300259734093939
299.4996275229358,0.14142782490924236,3.296328529915775
299.9500027522935,0.14104628300740957,3.2924123402501664
300.40037798165133,0.14066638025070924,3.288511063537089
300.85075321100913,0.14028810808764827,3.284624599229134
301.30112844036694,0.13991145799924007,3.280752847777973
301.75150366972474,0.1395364214994788,3.2768957106210603
302.20187889908254,0.13916299013579053,3.273053090168551
302.65225412844035,0.13879115548945886,3.269224889790461
303.10262935779815,0.13842090917603178,3.2654110138039965
303.55300458715595,0.1380522428457022,3.2616113674611418
304.00337981651376,0.13768514818367056,3.25782585693642
304.45375504587156,0.13731961691048516,3.2540543893148737
304.9041302752293,0.13695564078236389,3.250296872580231
305.3545055045871,0.1365932115914964,3.2465532156032815
305.8048807339449,0.13623232116632727,3.242823328130413
306.2552559633027,0.13587296137182323,3.2391071207723723
306.7056311926605,0.13551512410972028,3.2354045049931788
307.1560064220183,0.13515880131875646,3.2317153930992335
307.6063816513761,0.13480398497488807,3.228039698228587
308.05675688073393,0.13445066709148917,3.224377334340409
308.50713211009173,0.1340988397195383,3.2207282162045816
308.95750733944953,0.13374849494778743,3.2170922593915146
309.40788256880734,0.1333996249029207,3.2134693802620644
309.85825779816514,0.1330522217496966,3.209859495957655
310.3086330275229,0.13270627769107868,3.2062625243905405
310.7590082568807,0.13236178496835277,3.2026783842342095
311.2093834862385,0.1320187358612331,3.199106994913963
311.6597587155963,0.1316771226879554,3.1955482765976218
312.1101339449541,0.1313369378053596,3.1920021501863864
312.5605091743119,0.13099817360896118,3.1884685373058232
313.0108844036697,0.13066082253301178,3.1849473602970253
313.4612596330275,0.13032487705055018,3.1814385422078626
313.9116348623853,0.1299903296734432,3.1779420067844155
314.3620100917431,0.12965717295241672,3.1744576784624945
314.8123853211009,0.12932539947707772,3.1709854823593178
315.26276055045867,0.1289950018759287,3.1675253442653126
315.71313577981647,0.12866597281637124,3.1640771906360214
316.1635110091743,0.12833830500470345,3.160640948584163
316.6138862385321,0.12801199118610865,3.1572165458717816
317.0642614678899,0.12768702414463695,3.1538039109025293
317.5146366972477,0.1273633967031783,3.1504029727140628
317.9650119266055,0.12704110172343022,3.1470136609705586
318.4153871559633,0.12672013210585714,3.1436359059553203
318.8657623853211,0.12640048078964436,3.140269638563524
319.3161376146789,0.12608214075264593,3.1369147902950374
319.7665128440367,0.12576510501132349,3.133571293247388
320.2168880733945,0.12544936662068476,3.130239080108778
320.66726330275225,0.12513491867421112,3.1269180841512645
321.11763853211005,0.12482175430378306,3.1236082392239846
321.56801376146785,0.12450986667959904,3.120309479746509
322.01838899082566,0.12419924901008941,3.1170217407022918
322.46876422018346,0.12388989454182703,3.113744957632198
322.91913944954126,0.1235817965594313,3.110479066628148
323.36951467889907,0.12327494838546882,3.10722400432682
323.81988990825687,0.12296934338035057,3.1039797079034788
324.2702651376147,0.12266497494222281,3.1007461150658786
324.7206403669725,0.12236183650685711,3.097523164048236
325.1710155963303,0.12205992154753378,3.0943107936053185
325.621390825688,0.12175922357492452,3.091108943006587
326.0717660550458,0.12145973613696809,3.087917552030449
326.52214128440363,0.1211614528187479,3.0847365609585706
326.97251651376143,0.12086436724236044,3.0815659105702835
327.42289174311924,0.120568473066786,3.0784055421370518
327.87326697247704,0.12027376398775352,3.075255397417041
328.32364220183484,0.1199802337376033,3.072115418649748
328.77401743119265,0.11968787608514844,3.0689855485506916
329.22439266055045,0.11939668483553165,3.065865730306207
329.67476788990825,0.1191066538300816,3.062755907568298
330.12514311926606,0.11881777694616666,3.059656024449545
330.5755183486238,0.11853004809704526,3.0565660255181086
331.0258935779816,0.11824346123171636,3.0534858557927844
331.4762688073394,0.11795801033476602,3.0504154607381286
331.9266440366972,0.11767368942621317,3.047354786259654
332.377019266055,0.11739049256135445,3.044303778699086
332.8273944954128,0.11710841383060541,3.0412623848296914
333.2777697247706,0.11682744735934195,3.0382305518516546
333.7281449541284,0.11654758730773987,3.035208227387531
334.1785201834862,0.11626882787061232,3.0321953594777513
334.62889541284403,0.11599116327724746,3.029191896576198
335.07927064220183,0.11571458779124347,3.0261977875458195
335.52964587155964,0.11543909571034325,3.023212981654332
335.9800211009174,0.11516468136626845,3.020237428569944
336.4303963302752,0.11489133912455099,3.0172710783571723
336.880771559633,0.11461906338436548,3.014313881472682
337.3311467889908,0.11434784857836047,3.011365788761206
337.7815220183486,0.11407768917248787,3.008426751451502
338.2318972477064,0.11380857966583208,3.005496721152368
338.6822724770642,0.11354051459043982,3.002575649848704
339.132647706422,0.11327348851114788,2.999663489897644
339.5830229357798,0.11300749602541013,2.9967601940247075
340.0333981651376,0.11274253176312643,2.993865715320032
340.4837733944954,0.1124785903864676,2.9909800072346284
340.93414862385316,0.11221566658970328,2.9881030235766994
341.38452385321096,0.11195375509902794,2.985234718508006
341.83489908256877,0.1116928506723858,2.9823750465402643
342.28527431192657,0.1114329480992981,2.979523962531614
342.7356495412844,0.11117404220068744,2.976681421683103
343.1860247706422,0.11091612782870372,2.9738473795352407
343.6364,0.1106591998665496,2.971021791964584
344.0867752293578,0.11040325322830563,2.968204615180362
344.5371504587156,0.11014828285875572,2.9653958057211556
344.9875256880734,0.10989428373321233,2.962595320451605
345.4379009174312,0.10964125085734175,2.9598031165591694
345.88827614678894,0.10938917926699027,2.9570191515509245
346.33865137614674,0.10913806402800902,2.9542433832503923
346.78902660550455,0.10888790023608019,2.9514757697944196
347.23940183486235,0.10863868301654375,2.948716269630097
347.68977706422015,0.10839040752422202,2.9459648415117003
348.14015229357796,0.10814306894324793,2.943221444497686
348.59052752293576,0.10789666248689078,2.9404860379477187
349.04090275229356,0.10765118339738411,2.9377585815197316
349.49127798165136,0.10740662694575207,2.935039035167022
349.94165321100917,0.10716298843163846,2.9323273591353978
350.39202844036697,0.10692026318313425,2.929623513960329
350.8424036697248,0.10667844655660635,2.9269274604641664
351.2927788990825,0.10643753393652663,2.924239159753368
351.7431541284403,0.1061975207353015,2.921558573215772
352.1935293577981,0.10595840239310186,2.918885662517911
352.64390458715593,0.10572017437769349,2.916220389602331
353.09427981651373,0.10548283218426815,2.913562716684968
353.54465504587154,0.10524637133527498,2.91091260625255
353.99503027522934,0.10501078738025246,2.908270021060013
354.44540550458714,0.10477607589566168,2.905634924127985
354.89578073394495,0.10454223248471822,2.9030072787402528
355.34615596330275,0.10430925277722711,2.9003870484413
355.79653119266055,0.10407713242941685,2.8977741970338453
356.2469064220183,0.10384586712377408,2.895168688576428
356.6972816513761,0.10361545256887991,2.8925704873810085
357.1476568807339,0.10338588449924505,2.889979558010616
357.5980321100917,0.10315715867514816,2.8873958652769938
358.0484073394495,0.10292927088247261,2.884819374238302
358.4987825688073,0.10270221693254428,2.8822500501968316
358.9491577981651,0.10247599266197197,2.879687858696742
359.3995330275229,0.10225059393248548,2.877132765521841
359.8499082568807,0.10202601663077726,2.874584736693371
360.3002834862385,0.1018022566683425,2.8720437384678252
360.75065871559633,0.1015793099813215,2.869509737334816
361.20103394495413,0.10135717253034227,2.8669827000149146
361.6514091743119,0.10113584030036332,2.864462593457569
362.1017844036697,0.10091530930051806,2.861949384839013
362.5521596330275,0.10069557556395964,2.8594430415602083
363.0025348623853,0.10047663514770572,2.85694353124481
363.4529100917431,0.10025848413248634,2.8544508217371645
363.9032853211009,0.10004111862258874,2.851964881100308
364.3536605504587,0.09982453474570774,2.8494856776140027
364.8040357798165,0.09960872865279163,2.847013179772807
365.2544110091743,0.0993936965178947,2.8445473562841297
365.7047862385321,0.09917943453802397,2.8420881760663512
366.1551614678899,0.09896593893299327,2.8396356082469314
366.60553669724766,0.0987532059452727,2.8371896221605555
367.05591192660546,0.09854123183984292,2.8347501873472982
367.50628715596326,0.09833001290404714,2.8323172735507995
367.95666238532107,0.09811954544744605,2.8298908507164704
368.40703761467887,0.09790982580167279,2.8274708889897218
368.8574128440367,0.09770085032028852,2.825057358714198
369.3077880733945,0.09749261537863901,2.822650230430045
369.7581633027523,0.09728511737371198,2.8202494748721803
370.2085385321101,0.09707835272399584,2.817855062968605
370.6589137614679,0.09687231786933787,2.815466965838718
371.1092889908257,0.09666700927080463,2.8130851547916453
371.55966422018344,0.09646242341054273,2.8107096013246027
372.01003944954124,0.0962585567916397,2.8083402771212613
372.46041467889904,0.09605540593798678,2.8059771540501455
372.91078990825685,0.09585296739414195,2.8036202041630283
373.36116513761465,0.09565123772519363,2.801269399693372
373.81154036697245,0.09545021351662542,2.7989247130547508
374.26191559633025,0.0952498913741821,2.7965861168393236
374.71229082568806,0.09505026792373555,2.794253583816296
375.16266605504586,0.09485133981115185,2.7919270869304267
375.61304128440366,0.09465310370215951,2.7896065993005204
376.06341651376147,0.09445555628221852,2.787292094217956
376.51379174311927,0.09425869425638889,2.7849835451452227
376.964166972477,0.0940625143492026,2.7826809257144802
377.4145422018348,0.09386701330453384,2.780384209726117
377.8649174311926,0.09367218788547077,2.778093371147344
378.3152926605504,0.09347803487418921,2.77580838411079
378.76566788990823,0.09328455107182587,2.7735292229131163
379.21604311926603,0.09309173329835263,2.7712558620136436
379.66641834862384,0.092899578392452,2.7689882760329967
380.11679357798164,0.09270808321139318,2.7667264397517526
380.56716880733944,0.09251724463090877,2.7644703281091303
381.01754403669725,0.09232705954507203,2.762219916201653
381.46791926605505,0.0921375248661761,2.7599751792818648
381.9182944954128,0.0919486375246128,2.757736092757024
382.3686697247706,0.09176039446875217,2.7555026321878504
382.8190449541284,0.09157279266482371,2.7532747732872433
383.2694201834862,0.09138582909679793,2.751052491919043
383.719795412844,0.09119950076626859,2.7488357640967847
384.1701706422018,0.09101380469233572,2.7466245659824953
384.6205458715596,0.09082873791148954,2.7444188738854605
385.0709211009174,0.09064429747749464,2.742218664261028
385.5212963302752,0.0904604804612763,2.740023913709445
385.971671559633,0.0902772839508062,2.737834598974647
386.4220467889908,0.0900947050509886,2.735650696943127
386.87242201834863,0.089912740883549,2.7334721846427685
387.3227972477064,0.08973138858692242,2.731299039241706
387.7731724770642,0.08955064531614221,2.7291312380472013
388.223547706422,0.08937050824272963,2.7269687585045306
388.6739229357798,0.08919097455458569,2.724811578195867
389.1242981651376,0.08901204145588154,2.7226596748392
389.5746733944954,0.08883370616695047,2.720513026287244
390.0250486238532,0.08865596592418162,2.718371610526366
390.475423853211,0.08847881797991303,2.716235405675529
390.9257990825688,0.08830225960232568,2.714104389985229
391.3761743119266,0.08812628807533918,2.71197854183647
391.8265495412844,0.08795090069850708,2.70985783973972
392.27692477064215,0.08777609478691345,2.7077422623338956
392.72729999999996,0.08760186767106976,2.705631788385354
393.17767522935776,0.08742821669681317,2.7035263967868834
393.62805045871556,0.08725513922520484,2.7014260665567242
394.07842568807337,0.08708263263242955,2.699330776837578
394.52880091743117,0.08691069430969484,2.697240506895641
394.979176146789,0.08673932166313275,2.695155236119639
395.4295513761468,0.08656851211370026,2.693074944019882
395.8799266055046,0.08639826309708198,2.6909996102273075
396.3303018348624,0.08622857206359208,2.688929214492555
396.7806770642202,0.08605943647807868,2.6868637366850425
397.23105229357793,0.08589085381982664,2.6848031567920447
397.68142752293573,0.0857228215824638,2.6827474549177825
398.13180275229354,0.08555533727386466,2.680696611282536
398.58217798165134,0.08538839841605783,2.6786506062217414
399.03255321100914,0.08522200254513218,2.6766094201851214
399.48292844036695,0.0850561472111438,2.674573033735798
399.93330366972475,0.0848908299780245,2.6725414275494384
400.38367889908255,0.08472604842349057,2.6705145824133876
400.83405412844036,0.08456180013895148,2.6684924792258338
401.28442935779816,0.08439808272942001,2.6664750989949644
401.73480458715596,0.08423489381342347,2.6644624228381133
402.18517981651377,0.08407223102291339,2.662454431980967
402.6355550458715,0.08391009200317873,2.6604511077567246
403.0859302752293,0.08374847441275785,2.658452431605294
403.5363055045871,0.08358737592335114,2.6564583850725034
403.9866807339449,0.08342679421973515,2.6544689498092824
404.4370559633027,0.08326672699967652,2.6524841075708947
404.88743119266053,0.0831071719738472,2.650503840216154
405.33780642201833,0.08294812686573921,2.648528129706645
405.78818165137614,0.08278958941158193,2.6465569581059665
406.23855688073394,0.08263155736025724,2.6445903075789694
406.68893211009174,0.082474028473218,2.6426281603910056
407.13930733944954,0.0823170005244051,2.640670498907185
407.5896825688073,0.08216047130016613,2.638717305591638
408.0400577981651,0.08200443859917445,2.636768563006786
408.4904330275229,0.08184890023234864,2.6348242538126154
408.9408082568807,0.08169385402277263,2.63288436076596
409.3911834862385,0.08153929780561636,2.6309488667197964
409.8415587155963,0.08138522942805704,2.6290177546225317
410.2919339449541,0.08123164674920097,2.627091007517314
410.7423091743119,0.08107854764000627,2.625168608541337
411.1926844036697,0.08092592998320475,2.623250540925147
411.6430596330275,0.08077379167322679,2.621336787991985
412.0934348623853,0.080622130616124,2.6194273331570894
412.54381009174307,0.08047094472949501,2.617522159927053
412.9941853211009,0.0803202319424095,2.6156212518991415
413.4445605504587,0.08016999019533422,2.6137245927606543
413.8949357798165,0.08002021744005938,2.6118321662882664
414.3453110091743,0.07987091163962506,2.6099439563473874
414.7956862385321,0.07972207076824844,2.608059946891533
415.2460614678899,0.07957369281125137,2.606180121961681
415.6964366972477,0.07942577576498888,2.6043044656856518
416.1468119266055,0.07927831763677795,2.6024329622774856
416.5971871559633,0.07913131644482596,2.6005655960368346
417.0475623853211,0.07898477021816164,2.5987023513483463
417.4979376146789,0.07883867699656444,2.596843212681061
417.94831284403665,0.07869303483049572,2.594988164587811
418.39868807339445,0.07854784178102953,2.593137191704641
418.84906330275226,0.07840309591978473,2.591290278750198
419.29943853211006,0.0782587953288571,2.5894474105251692
419.74981376146786,0.07811493810075215,2.587608571911689
420.20018899082567,0.07797152233831789,2.5857737478727714
420.65056422018347,0.07782854615467899,2.5839429234517546
421.1009394495413,0.0776860076731703,2.582116083771714
421.5513146788991,0.07754390502727199,2.580293214034926
422.0016899082569,0.07740223636054461,2.578474299522304
422.4520651376147,0.0772609998265637,2.5766593255928534
422.9024403669724,0.07712019358885724,2.5748482776831256
423.35281559633023,0.07697981582084085,2.5730411413066836
423.80319082568803,0.07683986470575499,2.5712379020535714
424.25356605504584,0.07670033843660296,2.569438545589767
424.70394128440364,0.07656123521608715,2.567643057656676
425.15431651376144,0.07642255325654912,2.56585142407061
425.60469174311925,0.07628429077990728,2.5640636307222557
426.05506697247705,0.0761464460175954,2.5622796635761826
426.50544220183485,0.07600901721050346,2.56049950867032
426.95581743119266,0.07587200260891652,2.5587231521154656
427.40619266055046,0.07573540047245586,2.5569505800947763
427.85656788990826,0.07559920907001916,2.555181778863286
428.306943119266,0.07546342667972222,2.553416734747408
428.7573183486238,0.0753280515888402,2.5516554341444486
429.2076935779816,0.07519308209374992,2.54989786352213
429.6580688073394,0.07505851649987239,2.548144009418106
430.1084440366972,0.07492435312161555,2.546393858439499
430.558819266055,0.07479059028231744,2.5446473972624144
431.0091944954128,0.07465722631419003,2.5429046126314976
431.45956972477063,0.07452425955826364,2.5411654913594433
431.90994495412843,0.07439168836433047,2.539430020326563
432.36032018348624,0.07425951109089024,2.5376981864803163
432.81069541284404,0.07412772610509571,2.5359699768348705
433.2610706422018,0.07399633178269743,2.534245378470642
433.7114458715596,0.07386532650799038,2.5325243785338643
434.1618211009174,0.07373470867376003,2.53080696423614
434.6121963302752,0.07360447668122977,2.5290931228540163
435.062571559633,0.07347462894000739,2.527382841728542
435.5129467889908,0.07334516386803275,2.525676108264845
435.9633220183486,0.07321607989152645,2.5239729099317056
436.4136972477064,0.07308737544493649,2.522273234261135
436.8640724770642,0.07295904897088856,2.5205770688479614
437.314447706422,0.07283109892013445,2.5188844013494105
437.7648229357798,0.07270352375150113,2.5171952194846945
438.21519816513756,0.07257632193184088,2.51550951103461
438.66557339449537,0.07244949193598094,2.5138272638411223
439.11594862385317,0.07232303224667458,2.512148465806984
439.566323853211,0.07219694135455101,2.5104731048953113
440.0166990825688,0.07207121775806752,2.5088011691292156
440.4670743119266,0.07194585996346015,2.507132646591394
440.9174495412844,0.07182086648469571,2.505467525423745
441.3678247706422,0.07169623584342427,2.503805793826988
441.8182,0.07157196656893106,2.502147440060284
442.2685752293578,0.07144805719808983,2.5004924524408434
442.7189504587156,0.07132450627531545,2.498840819343558
443.1693256880734,0.0712013123525182,2.4971925292006354
443.61970091743115,0.07107847398905665,2.4955475705012216
444.07007614678895,0.07095598975169243,2.493905931791028
444.52045137614675,0.07083385821454441,2.4922676016719816
444.97082660550456,0.07071207795904327,2.4906325688018587
445.42120183486236,0.0705906475738875,2.4890008218939137
445.87157706422016,0.07046956565499757,2.487372349716546
446.32195229357797,0.0703488308054721,2.4857471410929346
446.77232752293577,0.07022844163554459,2.484125184900691
447.22270275229357,0.0701083967625386,2.482506470071508
447.6730779816514,0.06998869481082509,2.4808909855908254
448.1234532110092,0.06986933441177912,2.4792787204974776
448.5738284403669,0.06975031420373728,2.477669663883363
449.0242036697247,0.06963163283195528,2.4760638048931067
449.47457889908253,0.06951328894856501,2.4744611327237234
449.92495412844033,0.06939528121253374,2.4728616366242893
450.37532935779814,0.0692776082896217,2.4712653058956136
450.82570458715594,0.06916026885234128,2.4696721298899114
451.27607981651374,0.06904326157991575,2.468082098010486
451.72645504587155,0.06892658515823896,2.4664951997113977
452.17683027522935,0.06881023827983401,2.464911424497158
452.62720550458715,0.06869421964381395,2.4633307619224123
453.07758073394496,0.0685785279558414,2.461753201591609
453.5279559633027,0.06846316192808971,2.460178733158717
453.9783311926605,0.06834812027920201,2.458607346326893
454.4287064220183,0.0682334017342539,2.4570390308481933
454.8790816513761,0.06811900502471385,2.4554737765232577
455.3294568807339,0.06800492888840476,2.4539115732010135
455.7798321100917,0.0678911720694651,2.4523524107783814
456.2302073394495,0.0677777333183121,2.4507962791999685
456.6805825688073,0.06766461139160346,2.4492431684577785
457.1309577981651,0.06755180505219943,2.4476930685909277
457.58133302752293,0.0674393130691261,2.4461459696853414
458.03170825688073,0.06732713421753855,2.4446018618734726
458.48208348623854,0.06721526727868371,2.4430607353340204
458.9324587155963,0.06710371103986429,2.441522580291645
459.3828339449541,0.0669924642944022,2.439987387016675
459.8332091743119,0.06688152584160284,2.4384551458248485
460.2835844036697,0.0667708944867193,2.4369258470770205
460.7339596330275,0.06666056904091722,2.435399481178898
461.1843348623853,0.06655054832123908,2.4338760385807543
461.6347100917431,0.06644083115056937,2.4323555097771763
462.0850853211009,0.06633141635760009,2.4308378853067776
462.5354605504587,0.06622230277679608,2.4293231557519572
462.9858357798165,0.06611348924836047,2.4278113117385907
463.4362110091743,0.0660049746182012,2.426302343935827
463.88658623853206,0.06589675773789688,2.4247962430557717
464.33696146788986,0.06578883746466302,2.4232929998532686
464.78733669724767,0.06568121266131943,2.421792605125619
465.23771192660547,0.06557388219625615,2.4202950497123332
465.6880871559633,0.06546684494340144,2.418800324494887
466.1384623853211,0.06536009978218826,2.4173084203964645
466.5888376146789,0.06525364559752256,2.4158193283816995
467.0392128440367,0.06514748127975084,2.4143330394564355
467.4895880733945,0.0650416057246278,2.412849544667491
467.9399633027523,0.06493601783328501,2.411368835102399
468.3903385321101,0.06483071651219907,2.4098909018891703
468.8407137614679,0.06472570067316047,2.4084157361960603
469.29108899082564,0.06462096923324223,2.4069433292313214
469.74146422018345,0.0645165211147688,2.405473672242973
470.19183944954125,0.06441235524528588,2.404006756518557
470.64221467889905,0.06430847055752942,2.402542573384922
471.09258990825685,0.06420486598939551,2.401081114207976
471.54296513761466,0.06410154048391037,2.399622370392459
471.99334036697246,0.0639984929892003,2.398166333381722
472.44371559633026,0.0638957224584617,2.3967129946574985
472.89409082568807,0.06379322784993191,2.3952623457396687
473.34446605504587,0.0636910081268604,2.3938143781860575
473.7948412844037,0.06358906225747812,2.3923690835921896
474.2452165137614,0.0634873892149706,2.3909264535910886
474.6955917431192,0.06338598797744754,2.3894864798530477
475.145966972477,0.0632848575279148,2.3880491540854187
475.59634220183483,0.0631839968542468,2.3866144680323895
476.04671743119263,0.06308340494915748,2.38518241347478
476.49709266055044,0.06298308081017234,2.3837529822298205
476.94746788990824,0.06288302343960167,2.3823261661509534
477.39784311926604,0.06278323184451134,2.3809019571276018
477.84821834862385,0.06268370503669707,2.379480347084998
478.29859357798165,0.0625844420326559,2.3780613279839375
478.74896880733945,0.06248544185356031,2.376644891820602
479.1993440366972,0.06238670352523007,2.375231030626347
479.649719266055,0.06228822607810658,2.3738197364674924
480.1000944954128,0.06219000854722606,2.3724110014451387
480.5504697247706,0.06209204997219314,2.3710048176949563
481.0008449541284,0.06199434939715465,2.3696011773869934
481.4512201834862,0.06189690587077368,2.3682000727254717
481.901595412844,0.0617997184462043,2.3668014959486054
482.3519706422018,0.06170278618106495,2.3654054393283896
482.8023458715596,0.06160610813741363,2.364011895170435
483.2527211009174,0.06150968338172258,2.362620855813745
483.70309633027523,0.061413510984852815,2.3612323136305537
484.15347155963303,0.06131759002202947,2.3598462610261244
484.6038467889908,0.06122191957281714,2.358462690438559
485.0542220183486,0.0611264987210946,2.357081594338627
485.5045972477064,0.06103132655503113,2.35570296522957
485.9549724770642,0.06093640216706109,2.3543267956469247
486.405347706422,0.06084172465386156,2.3529530781583414
486.8557229357798,0.06074729311632632,2.351581805363397
487.3060981651376,0.06065310665954343,2.3502129698934215
487.7564733944954,0.06055916439277098,2.3488465644113283
488.2068486238532,0.060465465429413556,2.3474825816114144
488.657223853211,0.06037200888699912,2.346121014219211
489.1075990825688,0.060278793887155624,2.3447618549912956
489.55797431192656,0.06018581955558794,2.34340509671512
490.00834954128436,0.06009308502205474,2.342050732208847
490.45872477064216,0.06000058942034647,2.3406987543211635
490.90909999999997,0.05990833188826178,2.3393491559311315
491.35947522935777,0.0598163115675856,2.3380019299480015
491.8098504587156,0.0597245276040666,2.336657069311059
492.2602256880734,0.05963297914739574,2.335314566989453
492.7106009174312,0.05954166535118266,2.3339744159820306
493.160976146789,0.059450585372935405,2.3326366093171735
493.6113513761468,0.059359738374037685,2.331301140052636
494.0617266055046,0.059269123519727795,2.329968001275393
494.51210183486234,0.059178739979077244,2.3286371861014583
494.96247706422014,0.05908858692496827,2.327308687675746
495.41285229357794,0.058998663534074014,2.3259824991719036
495.86322752293574,0.05890896898683734,2.3246586137921526
496.31360275229355,0.05881950246744905,2.3233370247671417
496.76397798165135,0.0587302631638274,2.322017725355785
497.21435321100915,0.058641250267598144,2.3207007088451004
497.66472844036696,0.058552462974073405,2.319385968550076
498.11510366972476,0.058463900482230935,2.3180734978135096
498.56547889908256,0.058375561994695124,2.316763290005847
499.01585412844037,0.05828744671771541,2.3154553385250463
499.46622935779817,0.058199553861147224,2.3141496367964223
499.9166045871559,0.05811188263843192,2.3128461782725047
500.3669798165137,0.05802443226657683,2.3115449564328863
500.8173550458715,0.05793720196613589,2.3102459647840803
501.2677302752293,0.057850190961189984,2.308949196859368
501.71810550458713,0.05776339847932799,2.3076546462186585
502.16848073394493,0.05767682375162664,2.30636230644836
502.61885596330274,0.05759046601263246,2.3050721711612177
503.06923119266054,0.0575043245003421,2.303784233996179
503.51960642201834,0.05741839845618396,2.3024984886182605
503.96998165137614,0.057332687124998616,2.3012149287184
504.42035688073395,0.057247189755021355,2.2999335480133194
504.8707321100917,0.057161905597862495,2.298654340245399
505.3211073394495,0.057076833908489666,2.297377299182523
505.7714825688073,0.05699197394520972,2.296102418617954
506.2218577981651,0.05690732496964995,2.294829692370204
506.6722330275229,0.056822886246740256,2.2935591142828855
507.1226082568807,0.056738657044695606,2.2922906782245924
507.5729834862385,0.056654636634997646,2.2910243780887605
508.0233587155963,0.056570824292377475,2.2897602077935417
508.4737339449541,0.05648721929479755,2.288498161281664
508.9241091743119,0.05640382092343482,2.2872382325203144
509.3744844036697,0.056320628462662614,2.285980415501003
509.82485963302753,0.056237641200034216,2.2847247042394354
510.2752348623853,0.05615485842626522,2.2834710927753914
510.7256100917431,0.05607227943521642,2.28221957517259
511.1759853211009,0.05598990352387667,2.2809701455185714
511.6263605504587,0.05590772999234683,2.279722797924567
512.0767357798165,0.055825758143822624,2.2784775265253803
512.5271110091743,0.05574398728457791,2.2772343254792666
512.977486238532,0.05566241672394806,2.275993188967803
513.4278614678899,0.05558104577431361,2.2747541111957688
513.8782366972476,0.05549987375108473,2.2735170863910295
514.3286119266055,0.055418899972683566,2.272282108804415
514.7789871559633,0.055338123760529545,2.2710491727096027
515.2293623853211,0.05525754443902198,2.2698182724029916
515.6797376146789,0.05517716133552608,2.2685894022035935
516.1301128440367,0.05509697378035505,2.2673625564529107
516.5804880733945,0.055016981106755236,2.2661377295148224
517.0308633027523,0.05493718265089126,2.264914915775476
517.4812385321101,0.05485757775182937,2.2636941096431595
517.9316137614678,0.05477816575152289,2.2624753055481897
518.3819889908257,0.05469894599479613,2.2612584979428174
518.8323642201834,0.05461991782932951,2.260043681301088
519.2827394495413,0.05454108060564489,2.258830850118752
519.733114678899,0.05446243367708958,2.2576199989131442
520.1834899082569,0.054383976399822065,2.256411122223069
520.6338651376146,0.05430570813279728,2.2552042146087015
521.0842403669725,0.054227628237751235,2.253999270651475
521.5346155963302,0.054149736079186495,2.252796284953968
521.9849908256881,0.05407203102435848,2.251595252139804
522.4353660550458,0.05399451244325948,2.2503961668535375
522.8857412844036,0.05391717970860532,2.249199023760557
523.3361165137615,0.053840032195821286,2.248003817546971
523.7864917431192,0.05376306928302654,2.2468105429195013
524.2368669724771,0.05368629035102129,2.2456191946053963
524.6872422018348,0.053609694783272044,2.244429767352303
525.1376174311927,0.053533281965898294,2.243242255928182
525.5879926605504,0.053457051287657875,2.2420566551212
526.0383678899083,0.053381002139933575,2.2408729597396295
526.488743119266,0.053305133916719316,2.2396911646117434
526.9391183486239,0.053229446014606885,2.238511264585714
527.3894935779816,0.05315393783277178,2.2373332545295295
527.8398688073394,0.053078608772959834,2.23615712933087
528.2902440366972,0.05300345823947472,2.234982883897027
528.740619266055,0.05292848563916358,2.233810513154795
529.1909944954128,0.05285369038140425,2.232640012050389
529.6413697247706,0.05277907187809211,2.231471375549333
530.0917449541284,0.052704629543627035,2.2303045986363674
530.5421201834862,0.05263036279490063,2.2291396763153575
530.992495412844,0.05255627105128252,2.2279766036091964
531.4428706422018,0.052482353734608966,2.226815375559708
531.8932458715597,0.05240861026916843,2.225655987227567
532.3436211009174,0.05233504008169049,2.224498433692176
532.7939963302753,0.05226164260133176,2.2233427100516074
533.244371559633,0.05218841725966494,2.222188811422493
533.6947467889908,0.052115363490665034,2.2210367329399308
534.1451220183486,0.05204248073069778,2.2198864697574
534.5954972477064,0.05196976841850676,2.2187380170466753
535.0458724770642,0.051897225995202134,2.2175913699977237
535.496247706422,0.051824852904247765,2.216446523818629
535.9466229357798,0.051752648591448625,2.2153034737354886
536.3969981651376,0.051680612504940326,2.2141622149923457
536.8473733944954,0.05160874409517613,2.213022742851077
537.2977486238532,0.051537042814915,2.211885052591329
537.748123853211,0.05146550811921041,2.21074913951041
538.1984990825688,0.051394139465398336,2.209614998923225
538.6488743119265,0.05132293631308554,2.20848262616218
539.0992495412844,0.051251898124138495,2.207352016577083
539.5496247706421,0.05118102436267086,2.2062231655350892
540.0,0.05111031449503328,2.205096068420593


==> anc/analysis/extension_verification.json <==
{
  "status": "passed",
  "data_status": "Synthetic; no human rates estimated",
  "variable_flow": {
    "rank": 3,
    "determinant": "9/200",
    "recovered_eta": "2/5",
    "recovered_gamma": "3/25",
    "recovered_product": "6/125",
    "off_product_candidate_rejected": true,
    "saturated_residual_degeneracy_checked": true,
    "two_flow_example": {
      "y1": "122/625",
      "y2": "169/625",
      "b": "3/25",
      "d": "94/125"
    }
  },
  "storage": {
    "input_J": 60.0,
    "cerebral_allocation_J": 14.877738871322324,
    "other_allocation_J": 45.08457565071641,
    "remaining_storage_J": 0.03768547796127486,
    "conservation_residual_J": 7.105427357601002e-15,
    "independent_ODE_state_error_J": 8.926903660722019e-11,
    "rate_design_determinant_J2": -277.3722978626723,
    "recovered_ks_per_s": 0.020000000000000014,
    "recovered_sigma_per_s": 0.05000000000000007,
    "recovered_kr_per_s": 0.030000000000000058,
    "positive_output_after_switch_off_W": 0.04561022071834253
  }
}


==> anc/analysis/legacy_eta_scenarios.csv <==
eta,regional_W,systemic_W,Q_W
0,0.1272,0.0,0.17720000000000002
0.1,0.1272,0.07264199999999998,0.249842
0.2,0.1272,0.14528399999999997,0.322484
0.45,0.1272,0.326889,0.504089
0.8,0.1272,0.5811359999999999,0.7583359999999999
1.0,0.1272,0.72642,0.90362


==> anc/analysis/legacy_identification_curve.csv <==
eta,s,gamma
0.0,0.0,0.14279528301886793
0.0020371459526389107,0.00030557189289583657,0.1423612084054078
0.004074291905277821,0.0006111437857916731,0.14192686834772048
0.0061114378579167315,0.0009167156786875096,0.14149226260224582
0.008148583810555643,0.0012222875715833463,0.1410573909251256
0.010185729763194554,0.001527859464479183,0.14062225307220308
0.012222875715833463,0.0018334313573750193,0.14018684879902255
0.014260021668472374,0.002139003250270856,0.1397511778608288
0.016297167621111285,0.0024445751431666925,0.13931524001256682
0.018334313573750195,0.002750147036062529,0.13887903500888116
0.020371459526389107,0.003055718928958366,0.13844256260411564
0.022408605479028017,0.0033612908218542026,0.13800582255231275
0.024445751431666926,0.0036668627147500386,0.13756881460721326
0.02648289738430584,0.003972434607645876,0.13713153852225574
0.02852004333694475,0.004278006500541712,0.13669399405057606
0.03055718928958366,0.004583578393437549,0.136256180945007
0.03259433524222257,0.004889150286333385,0.13581809895807778
0.03463148119486148,0.0051947221792292214,0.13537974784201348
0.03666862714750039,0.005500294072125058,0.13494112734873473
0.038705773100139305,0.005805865965020896,0.13450223722985705
0.040742919052778215,0.006111437857916732,0.13406307723669067
0.042780065005417124,0.006417009750812569,0.13362364712023977
0.044817210958056033,0.006722581643708405,0.1331839466312021
0.04685435691069494,0.007028153536604242,0.13274397551996858
0.04889150286333385,0.007333725429500077,0.13230373353662284
0.05092864881597277,0.007639297322395915,0.13186322043094056
0.05296579476861168,0.007944869215291752,0.13142243595238925
0.05500294072125059,0.008250441108187588,0.13098137985012756
0.0570400866738895,0.008556013001083424,0.13054005187300494
0.059077232626528406,0.008861584893979261,0.13009845176956114
0.06111437857916732,0.009167156786875097,0.12965657928802563
0.06315152453180622,0.009472728679770934,0.12921443417631723
0.06518867048444514,0.00977830057266677,0.12877201618204367
0.06722581643708406,0.010083872465562608,0.12832932505250097
0.06926296238972296,0.010389444358458443,0.12788636053467306
0.07130010834236188,0.010695016251354281,0.12744312237523123
0.07333725429500078,0.011000588144250116,0.12699961032053372
0.0753744002476397,0.011306160037145954,0.1265558241166252
0.07741154620027861,0.011611731930041792,0.1261117635092363
0.07944869215291751,0.011917303822937627,0.1256674282437831
0.08148583810555643,0.012222875715833465,0.12522281806536661
0.08352298405819533,0.0125284476087293,0.12477793271877238
0.08556013001083425,0.012834019501625138,0.12433277194846992
0.08759727596347316,0.013139591394520974,0.12388733549861233
0.08963442191611207,0.01344516328741681,0.12344162311303566
0.09167156786875098,0.013750735180312647,0.12299563453525848
0.09370871382138989,0.014056307073208483,0.1225493695084814
0.0957458597740288,0.01436187896610432,0.12210282777558662
0.0977830057266677,0.014667450859000154,0.12165600907913739
0.09982015167930662,0.014973022751895992,0.12120891316137744
0.10185729763194554,0.01527859464479183,0.12076153976423061
0.10389444358458444,0.015584166537687665,0.12031388862930033
0.10593158953722336,0.015889738430583503,0.11986595949786902
0.10796873548986226,0.016195310323479338,0.11941775211089777
0.11000588144250117,0.016500882216375176,0.11896926620902565
0.11204302739514009,0.016806454109271014,0.11852050153256935
0.114080173347779,0.01711202600216685,0.11807145782152255
0.11611731930041791,0.017417597895062687,0.1176221348155556
0.11815446525305681,0.017723169787958522,0.11717253225401483
0.12019161120569573,0.01802874168085436,0.11672264987592215
0.12222875715833464,0.018334313573750195,0.11627248741997456
0.12426590311097355,0.018639885466646033,0.11582204462454358
0.12630304906361245,0.018945457359541867,0.11537132122767473
0.12834019501625138,0.019251029252437706,0.11492031696708707
0.13037734096889028,0.01955660114533354,0.11446903158017277
0.13241448692152918,0.01986217303822938,0.11401746480399645
0.13445163287416811,0.020167744931125216,0.11356561637529468
0.13648877882680702,0.02047331682402105,0.11311348603047562
0.13852592477944592,0.020778888716916886,0.11266107350561834
0.14056307073208482,0.021084460609812724,0.11220837853647239
0.14260021668472375,0.021390032502708562,0.11175540085845727
0.14463736263736265,0.021695604395604397,0.11130214020666197
0.14667450859000156,0.02200117628850023,0.11084859631584429
0.1487116545426405,0.022306748181396073,0.11039476892043057
0.1507488004952794,0.022612320074291908,0.10994065775451486
0.1527859464479183,0.022917891967187742,0.10948626255185871
0.15482309240055722,0.023223463860083584,0.10903158304589047
0.15686023835319612,0.02352903575297942,0.10857661896970483
0.15889738430583503,0.023834607645875253,0.10812137005606226
0.16093453025847393,0.024140179538771088,0.10766583603738845
0.16297167621111286,0.02444575143166693,0.10721001664577393
0.16500882216375176,0.024751323324562764,0.10675391161297344
0.16704596811639066,0.0250568952174586,0.10629752067040543
0.1690831140690296,0.025362467110354437,0.10584084354915144
0.1711202600216685,0.025668039003250275,0.10538387997995574
0.1731574059743074,0.02597361089614611,0.10492662969322471
0.17519455192694633,0.026279182789041948,0.10446909241902626
0.17723169787958523,0.026584754681937783,0.10401126788708942
0.17926884383222413,0.02689032657483362,0.1035531558268037
0.18130598978486304,0.027195898467729455,0.10309475596721863
0.18334313573750197,0.027501470360625294,0.10263606803704316
0.18538028169014087,0.02780704225352113,0.10217709176464518
0.18741742764277977,0.028112614146416966,0.10171782687805095
0.1894545735954187,0.028418186039312805,0.10125827310494459
0.1914917195480576,0.02872375793220864,0.10079843017266756
0.1935288655006965,0.029029329825104474,0.10033829780821801
0.1955660114533354,0.02933490171800031,0.09987787573825041
0.19760315740597434,0.02964047361089615,0.09941716368907481
0.19964030335861324,0.029946045503791985,0.09895616138665654
0.20167744931125214,0.03025161739668782,0.0984948685566154
0.20371459526389107,0.03055718928958366,0.09803328492422535
0.20575174121652998,0.030862761182479496,0.09757141021441379
0.20778888716916888,0.03116833307537533,0.09710924415176111
0.2098260331218078,0.03147390496827117,0.09664678646050015
0.2118631790744467,0.03177947686116701,0.09618403686451554
0.2139003250270856,0.03208504875406284,0.09572099508734334
0.21593747097972452,0.032390620646958676,0.0952576608521703
0.21797461693236345,0.032696192539854514,0.09479403388183341
0.22001176288500235,0.03300176443275035,0.0943301138988193
0.22204890883764125,0.033307336325646184,0.09386590062526382
0.22408605479028018,0.03361290821854203,0.09340139378295118
0.22612320074291908,0.03391848011143786,0.09293659309331376
0.228160346695558,0.0342240520043337,0.09247149827743137
0.23019749264819692,0.034529623897229536,0.0920061090560306
0.23223463860083582,0.034835195790125374,0.09154042514948446
0.23427178455347472,0.035140767683021205,0.09107444627781174
0.23630893050611362,0.035446339575917044,0.0906081721606763
0.23834607645875255,0.03575191146881288,0.09014160251738683
0.24038322241139146,0.03605748336170872,0.08967473706689597
0.24242036836403036,0.03636305525460455,0.08920757552779998
0.2444575143166693,0.03666862714750039,0.0887401176183379
0.2464946602693082,0.03697419904039623,0.08827236305639136
0.2485318062219471,0.037279770933292065,0.08780431155948366
0.250568952174586,0.037585342826187904,0.08733596284477943
0.2526060981272249,0.037890914719083735,0.08686731662908395
0.25464324407986383,0.03819648661197957,0.08639837262884258
0.25668039003250276,0.03850205850487541,0.08592913056014023
0.25871753598514163,0.03880763039777124,0.08545959013870086
0.26075468193778056,0.03911320229066708,0.08498975107988666
0.2627918278904195,0.039418774183562925,0.08451961309869774
0.26482897384305837,0.03972434607645876,0.0840491759097715
0.2668661197956973,0.040029917969354595,0.08357843922738184
0.26890326574833623,0.04033548986225043,0.08310740276543885
0.2709404117009751,0.040641061755146264,0.08263606623748812
0.27297755765361403,0.0409466336480421,0.08216442935671013
0.27501470360625296,0.04125220554093794,0.08169249183591973
0.27705184955889184,0.04155777743383377,0.0812202533875655
0.27908899551153077,0.04186334932672962,0.08074771372372917
0.28112614146416964,0.04216892121962545,0.08027487255612516
0.2831632874168086,0.042474493112521286,0.07980172959609973
0.2852004333694475,0.042780065005417124,0.07932828455463069
0.2872375793220864,0.043085636898312955,0.0788545371423267
0.2892747252747253,0.043391208791208793,0.07838048706942646
0.29131187122736424,0.04369678068410463,0.07790613404579855
0.2933490171800031,0.04400235257700046,0.07743147778094042
0.29538616313264204,0.04430792446989631,0.07695651798397812
0.297423309085281,0.044613496362792146,0.07648125436366544
0.29946045503791985,0.04491906825568798,0.07600568662838356
0.3014976009905588,0.045224640148583815,0.07552981448614024
0.3035347469431977,0.045530212041479654,0.07505363764456933
0.3055718928958366,0.045835783934375485,0.07457715581093029
0.3076090388484755,0.04614135582727132,0.0741003686921072
0.30964618480111444,0.04644692772016717,0.07362327599460866
0.3116833307537533,0.046752499613063,0.07314587742456685
0.31372047670639225,0.04705807150595884,0.07266817268773702
0.3157576226590312,0.047363643398854675,0.07219016148949688
0.31779476861167005,0.04766921529175051,0.07171184353484598
0.319831914564309,0.047974787184646345,0.07123321852840522
0.32186906051694786,0.048280359077542176,0.07075428617441605
0.3239062064695868,0.048585930970438014,0.07027504617673999
0.3259433524222257,0.04889150286333386,0.06979549823885793
0.3279804983748646,0.04919707475622969,0.06931564206386977
0.3300176443275035,0.04950264664912553,0.06883547735449334
0.33205479028014245,0.04980821854202137,0.06835500381306427
0.33409193623278133,0.0501137904349172,0.06787422114153507
0.33612908218542026,0.050419362327813036,0.0673931290414746
0.3381662281380592,0.050724934220708874,0.0669117272140675
0.34020337409069806,0.051030506113604705,0.06643001536011352
0.342240520043337,0.05133607800650055,0.06594799318002688
0.3442776659959759,0.05164164989939639,0.06546566037383576
0.3463148119486148,0.05194722179229222,0.06498301664118152
0.34835195790125373,0.05225279368518806,0.06450006168131814
0.35038910385389266,0.052558365578083896,0.0640167951931117
0.35242624980653153,0.05286393747097973,0.06353321687503957
0.35446339575917046,0.053169509363875565,0.06304932642518997
0.35650054171180934,0.053475081256771397,0.06256512354126115
0.35853768766444827,0.05378065314966724,0.062080607920560894
0.3605748336170872,0.05408622504256308,0.06159577926000592
0.3626119795697261,0.05439179693545891,0.06111063725612112
0.364649125522365,0.05469736882835475,0.06062518160503899
0.36668627147500393,0.05500294072125059,0.06013941200249896
0.3687234174276428,0.05530851261414642,0.05965332814384692
0.37076056338028174,0.05561408450704226,0.059166929724034305
0.37279770933292067,0.0559196563999381,0.058680216437617685
0.37483485528555954,0.05622522829283393,0.058193187978758054
0.3768720012381985,0.05653080018572977,0.05770584404122016
0.3789091471908374,0.05683637207862561,0.057218184318371904
0.3809462931434763,0.05714194397152144,0.056730208503183666
0.3829834390961152,0.05744751586441728,0.05624191628822771
0.38502058504875414,0.05775308775731312,0.05575330736567742
0.387057731001393,0.05805865965020895,0.055264381427306816
0.38909487695403194,0.058364231543104786,0.05477513816448979
0.3911320229066708,0.05866980343600062,0.05428557726819954
0.39316916885930975,0.05897537532889646,0.05379569842900778
0.3952063148119487,0.0592809472217923,0.05330550133708428
0.39724346076458755,0.05958651911468813,0.052814985682196045
0.3992806067172265,0.05989209100758397,0.05232415115370675
0.4013177526698654,0.06019766290047981,0.05183299744057609
0.4033548986225043,0.06050323479337564,0.05134152423135903
0.4053920445751432,0.06080880668627148,0.05084973121420531
0.40742919052778215,0.06111437857916732,0.05035761807685854
0.409466336480421,0.06141995047206315,0.049865184506655884
0.41150348243305995,0.06172552236495899,0.04937243019052702
0.4135406283856989,0.06203109425785483,0.04887935481499373
0.41557777433833776,0.06233666615075066,0.04838595806616926
0.4176149202909767,0.0626422380436465,0.047892239629757326
0.4196520662436156,0.06294780993654234,0.04739819919105189
0.4216892121962545,0.06325338182943817,0.0469038364349362
0.4237263581488934,0.06355895372233401,0.046409151045882176
0.42576350410153235,0.06386452561522984,0.045914142707949815
0.4278006500541712,0.06417009750812568,0.04541881110478641
0.42983779600681016,0.06447566940102152,0.044923155919625944
0.43187494195944903,0.06478124129391735,0.044427176835288434
0.43391208791208796,0.0650868131868132,0.04393087353417919
0.4359492338647269,0.06539238507970903,0.0434342456982882
0.43798637981736577,0.06569795697260486,0.04293729300918938
0.4400235257700047,0.0660035288655007,0.042440015148039946
0.4420606717226436,0.06630910075839654,0.04194241179557975
0.4440978176752825,0.06661467265129237,0.04144448263213054
0.44613496362792143,0.06692024454418821,0.04094622733759526
0.44817210958056036,0.06722581643708406,0.040447645591457485
0.45020925553319924,0.06753138832997989,0.03994873707278061
0.45224640148583817,0.06783696022287572,0.039449501460207245
0.4542835474384771,0.06814253211577156,0.03894993843195841
0.456320693391116,0.0684481040086674,0.03845004766583302
0.4583578393437549,0.06875367590156323,0.03794982883920698
0.46039498529639383,0.06905924779445907,0.03744928162903267
0.4624321312490327,0.0693648196873549,0.03694840571183819
0.46446927720167164,0.06967039158025075,0.03644720076372662
0.4665064231543105,0.06997596347314658,0.03594566646037542
0.46854356910694944,0.07028153536604241,0.03544380247703556
0.4705807150595884,0.07058710725893826,0.034941608488530985
0.47261786101222725,0.07089267915183409,0.03443908416925792
0.4746550069648662,0.07119825104472992,0.03393622919318402
0.4766921529175051,0.07150382293762576,0.033433043233847715
0.478729298870144,0.0718093948305216,0.03292952596435764
0.4807664448227829,0.07211496672341744,0.03242567705739172
0.48280359077542184,0.07242053861631327,0.03192149618519665
0.4848407367280607,0.0727261105092091,0.03141698301958706
0.48687788268069965,0.07303168240210495,0.030912137231944758
0.4889150286333386,0.07333725429500078,0.030406958493218256
0.49095217458597745,0.07364282618789661,0.029901446473921775
0.4929893205386164,0.07394839808079245,0.029395600844134673
0.4950264664912553,0.0742539699736883,0.028889421273500745
0.4970636124438942,0.07455954186658413,0.028382907431227476
0.4991007583965331,0.07486511375947996,0.02787605898608523
0.501137904349172,0.07517068565237581,0.02736887560640662
0.503175050301811,0.07547625754527164,0.026861356960085847
0.5052121962544498,0.07578182943816747,0.02635350271457786
0.5072493422070887,0.0760874013310633,0.02584531253689761
0.5092864881597277,0.07639297322395915,0.02533678609361944
0.5113236341123666,0.07669854511685499,0.024827923050876298
0.5133607800650055,0.07700411700975082,0.024318723074359012
0.5153979260176444,0.07730968890264667,0.023809185829315516
0.5174350719702833,0.07761526079554248,0.023299310980550176
0.5194722179229222,0.07792083268843833,0.022789098192422978
0.5215093638755611,0.07822640458133416,0.022278547128848938
0.5235465098282001,0.07853197647423,0.021767657453297184
0.525583655780839,0.07883754836712585,0.021256428828790364
0.5276208017334778,0.07914312026002167,0.020744860917903823
0.5296579476861167,0.07944869215291751,0.020232953382764818
0.5316950936387557,0.07975426404581334,0.019720705885051943
0.5337322395913946,0.08005983593870919,0.01920811808599423
0.5357693855440335,0.08036540783160502,0.01869518964637042
0.5378065314966725,0.08067097972450087,0.018181920226508268
0.5398436774493113,0.08097655161739668,0.01766830948628383
0.5418808234019502,0.08128212351029253,0.017154357085120524
0.5439179693545891,0.08158769540318837,0.01664006268198863
0.5459551153072281,0.0818932672960842,0.016125425935404343
0.547992261259867,0.08219883918898005,0.01561044650342908
0.5500294072125059,0.08250441108187588,0.015095124043668778
0.5520665531651447,0.08280998297477171,0.01457945821327306
0.5541036991177837,0.08311555486766754,0.014063448668934454
0.5561408450704226,0.08342112676056339,0.013547095066887716
0.5581779910230615,0.08372669865345923,0.013030397062909049
0.5602151369757005,0.08403227054635506,0.012513354312315308
0.5622522829283393,0.0843378424392509,0.011995966469963227
0.5642894288809782,0.08464341433214673,0.011478233190248625
0.5663265748336171,0.08494898622504257,0.010960154127105728
0.5683637207862561,0.0852545581179384,0.01044172893400637
0.570400866738895,0.08556013001083425,0.00992295726395913
0.5724380126915339,0.0858657019037301,0.009403838769508675
0.5744751586441728,0.08617127379662591,0.008884373102734976
0.5765123045968117,0.08647684568952176,0.008364559915252322
0.5785494505494506,0.08678241758241759,0.007844398858208897
0.5805865965020895,0.08708798947531343,0.007323889582285695
0.5826237424547285,0.08739356136820926,0.0068030317376959505
0.5846608884073674,0.08769913326110511,0.006281824974184123
0.5866980343600062,0.08800470515400093,0.005760268941025405
0.5887351803126452,0.08831027704689677,0.005238363287024617
0.5907723262652841,0.08861584893979262,0.004716107660515706
0.592809472217923,0.08892142083268845,0.004193501709360826
0.594846618170562,0.08922699272558429,0.0036705450809494246
0.5968837641232008,0.08953256461848011,0.0031472374221977397
0.5989209100758397,0.08983813651137595,0.0026235783795476894
0.6009580560284786,0.09014370840427179,0.0020995675989663727
0.6029952019811176,0.09044928029716763,0.0015752047259449794
0.6050323479337565,0.09075485219006348,0.0010504894054982493
0.6070694938863954,0.09106042408295931,0.0005254212821635361
0.6091066398390342,0.09136599597585514,-2.182042108146927e-18


==> anc/analysis/reproduce_revision.py <==
"""Reproduce the conditional analysis and figures; no patient data are fitted.

Requirements: Python 3, numpy, scipy, matplotlib.
Run from any directory: python analysis/reproduce_revision.py
The Overleaf project uses the generated PDF figures and does not need Python.
"""
from pathlib import Path
import csv
import json
from itertools import combinations

import numpy as np
from scipy.optimize import brentq, linprog
from scipy.special import erfc
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Polygon, Rectangle

ROOT = Path(__file__).resolve().parent.parent
OUT = ROOT / "analysis"
plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 10,
    "axes.spines.top": False, "axes.spines.right": False,
    "pdf.fonttype": 42, "ps.fonttype": 42,
})


def csv_write(name, header, rows):
    with (OUT / name).open("w", newline="", encoding="utf-8") as stream:
        writer = csv.writer(stream)
        writer.writerow(header)
        writer.writerows(rows)


def domain(a, h, f):
    a, h = np.atleast_1d(a), np.atleast_1d(h)
    A = [[-1., 0.], [1., 0.], [0., -1.], [1., 1.]]
    b = [0., f, 0., 1.]
    A.extend(np.column_stack((a, h)).tolist())
    b.extend(a.tolist())
    return np.asarray(A), np.asarray(b)


def vertices(A, b, tol=2e-9):
    """Enumerate intersections of supporting lines, retaining feasible points."""
    points = []
    for i, j in combinations(range(len(b)), 2):
        M = A[[i, j]]
        if abs(np.linalg.det(M)) < 1e-12:
            continue
        p = np.linalg.solve(M, b[[i, j]])
        if np.all(A @ p <= b + tol):
            if not any(np.linalg.norm(p - q) < 1e-8 for q in points):
                points.append(p)
    if not points:
        return np.empty((0, 2))
    points = np.asarray(points)
    center = points.mean(axis=0)
    return points[np.argsort(np.arctan2(points[:, 1]-center[1],
                                      points[:, 0]-center[0]))]


def validate_closed_forms():
    """Compare closed forms with independent linear programs / polygon vertices."""
    rng = np.random.default_rng(20261106)
    largest_error = 0.0
    for _ in range(60):
        C = rng.uniform(0., 1.)
        a, H, f = rng.uniform(.05, 8.), rng.uniform(.03, 10.), rng.uniform(.01, .95)
        N, D = C+a, min(H, a)
        A, b = domain(a, H, f)
        row = np.array([a, H])
        low = linprog(row, A_ub=A, b_ub=b, bounds=[(None,None)]*2, method="highs")
        high = linprog(-row, A_ub=A, b_ub=b, bounds=[(None,None)]*2, method="highs")
        assert low.success and high.success
        top = D+f*(a-D)
        assert abs(low.fun) < 1e-9 and abs(-high.fun-top) < 1e-8
        y = rng.uniform(.001, .999) * top
        U = C+D
        sp = min(f, y/a)
        sm = max(0., (C+y-U)/(N-U)) if U < N-1e-12 else 0.
        lpmin = linprog([1.,0.], A_ub=A, b_ub=b, A_eq=[row], b_eq=[y],
                        bounds=[(None,None)]*2, method="highs")
        lpmax = linprog([-1.,0.], A_ub=A, b_ub=b, A_eq=[row], b_eq=[y],
                        bounds=[(None,None)]*2, method="highs")
        assert lpmin.success and lpmax.success
        error = max(abs(lpmin.fun-sm), abs(-lpmax.fun-sp))
        largest_error = max(largest_error, error)
        assert error < 1e-8
        V = vertices(np.vstack((A, row, -row)), np.r_[b,y,-y])
        assert len(V)
        gammas = V[:,1]/(1.-V[:,0])
        gm = max(0., (y-f*a)/((1.-f)*H))
        gp = min(D,y)/H
        assert abs(gammas.min()-gm) < 2e-8
        assert abs(gammas.max()-gp) < 2e-8
    # A proportional design can identify a boundary point by nonnegativity.
    X = np.array([[2.,1.],[4.,2.]])
    A,b = domain(X[:,0],X[:,1],.15)
    V = vertices(np.vstack((A,X,-X)), np.r_[b,[0.,0.],[0.,0.]])
    assert np.linalg.matrix_rank(X)==1 and len(V)==1 and np.allclose(V[0],0.)
    # H=0 and f=0 endpoint reconstructions, and the factorization boundary.
    C,a,H,f,s,gamma = .1, 2., 0., .2, .07, .8
    q=C+gamma*H+s*(a-gamma*H)
    assert np.isclose((q-C)/a,s)
    H,f,gamma = 1.,0.,.4
    q=C+gamma*H
    assert np.isclose((q-C)/H,gamma)
    assert np.isclose(1.*1.,1.)
    return {"random_known_input_cases": 60,
            "largest_systemic_interval_error": float(largest_error),
            "boundary_checks": "passed"}


def design_example():
    f, s, gamma, C = .15, .06, .12, .03
    t=(1-s)*gamma
    X=np.array([[2.,1.],[4.,1.]])
    y=X@np.array([s,t])
    recovered=np.linalg.solve(X,y)
    assert np.allclose(recovered,[s,t],rtol=0,atol=1e-14)
    A,b=domain(X[:,0],X[:,1],f)
    epsilon=.01
    Ab=np.vstack((A,X,-X))
    bb=np.r_[b,y+epsilon,-(y-epsilon)]
    V=vertices(Ab,bb)
    assert len(V)==4
    assert np.allclose(V.min(0),[.05,.0828])
    assert np.allclose(V.max(0),[.07,.1428])
    gammas=V[:,1]/(1.-V[:,0])
    csv_write("synthetic_conditions.csv",
              ["condition","N_W","C_W","H_W","a_W","y_W","Q_W"],
              [[i+1,X[i,0]+C,C,X[i,1],X[i,0],y[i],y[i]+C] for i in range(2)])
    csv_write("synthetic_error_vertices.csv",["s","t","gamma","eta"],
              [[p[0],p[1],p[1]/(1-p[0]),p[0]/f] for p in V])
    fig,ax=plt.subplots(figsize=(7.0,4.2))
    xs=np.linspace(0,.13,700)
    colors=["#22677d","#ad6329"]
    for i,color in enumerate(colors):
        ts=(y[i]-X[i,0]*xs)/X[i,1]
        mask=ts>=0
        ax.plot(xs[mask],ts[mask],color=color,lw=2.0,label=f"Condition {i+1}: exact endpoint")
        ax.fill_between(xs,np.maximum(0,ts-epsilon),np.maximum(0,ts+epsilon),
                        where=ts+epsilon>=0,color=color,alpha=.07)
    ax.add_patch(Polygon(V,closed=True,facecolor="#7b66a7",edgecolor="#635084",
                         alpha=.38,label="Joint endpoint-error region"))
    ax.plot(s,t,"o",color="#20252a",ms=5.5,zorder=5)
    ax.annotate("Exact common coefficients\n(s, t) = (0.06, 0.1128)",
                xy=(s,t),xytext=(.077,.18),fontsize=9,
                arrowprops={"arrowstyle":"->","color":"#3e4449","lw":.9})
    ax.set(xlim=(0,.13),ylim=(0,.275),xlabel="Systemic coefficient s",
           ylabel="Transformed regional coefficient t = (1 - s) gamma")
    ax.grid(alpha=.16)
    ax.legend(loc="upper right",fontsize=8.4,frameon=False)
    fig.tight_layout()
    fig.savefig(ROOT/"identification_design.pdf",bbox_inches="tight",metadata={"CreationDate":None})
    plt.close(fig)
    return {"s":s,"t":t,"gamma":gamma,"eta":s/f,
            "determinant_W2":float(np.linalg.det(X)),
            "band_s":[float(V[:,0].min()),float(V[:,0].max())],
            "band_t":[float(V[:,1].min()),float(V[:,1].max())],
            "band_gamma":[float(gammas.min()),float(gammas.max())]}


def legacy_scenario():
    N,C,H,f,gamma,eta=5.02,.05,3.18,.15,.04,.45
    s=f*eta
    regional=gamma*H
    residual=N-C-regional
    systemic=s*residual
    q=C+regional+systemic
    assert np.isclose(q,.504089)
    etas=np.linspace(0,(q-C)/(f*(N-C)),300)
    ss=f*etas
    gs=((q-ss*N)/(1-ss)-C)/H
    fig,ax=plt.subplots(figsize=(6.5,3.65))
    ax.plot(etas,gs,lw=2,color="#22677d")
    ax.plot(eta,gamma,"o",color="#ad6329",ms=6)
    ax.annotate("Chosen illustrative pair",xy=(eta,gamma),xytext=(.22,.093),
                arrowprops={"arrowstyle":"->","color":"#606060"},fontsize=9)
    ax.set(xlim=(0,.64),ylim=(0,.158),xlabel="Systemic persistence eta",
           ylabel="Regional product gamma")
    ax.grid(alpha=.16)
    fig.tight_layout()
    fig.savefig(ROOT/"single_endpoint.pdf",bbox_inches="tight",metadata={"CreationDate":None})
    plt.close(fig)
    csv_write("legacy_identification_curve.csv",["eta","s","gamma"],zip(etas,ss,gs))
    csv_write("legacy_eta_scenarios.csv",["eta","regional_W","systemic_W","Q_W"],
              [[e,regional,f*e*residual,C+regional+f*e*residual]
               for e in [0,.1,.2,.45,.8,1.]])
    geometry=[]
    for depth in [.5,1.,2.,3.,4.,50/(.33*3)/12]:
        mass=12*depth
        flow=.33*3*mass
        h=.020988*3*mass
        qr=C+gamma*h+s*(N-C-gamma*h)
        geometry.append([depth,mass,flow,h,gamma*h,qr])
    csv_write("conditional_geometry.csv",
              ["depth_mm","mass_g","flow_ml_min","H_W","regional_W","Q_W"],geometry)
    sensible=1.18*(8e-3/60)*1005*8
    latent=2.5e6*(.09e-3/60)
    csv_write("rouadi_latent_conversion.csv",
              ["flow_L_min","water_mg_15min","reported_SE_mg","power_W","converted_SE_W"],
              [[flow,m,se,m*2.425/900,se*2.425/900]
               for flow,m,se in [(5,297.6,12.6),(10,509.1,32.),(20,794.1,62.1)]])
    return {"sensible_W":sensible,"latent_W":latent,"unrounded_sum_W":sensible+latent,
            "retained_legacy_N_W":N,"Q_W":q,"regional_W":regional,
            "systemic_W":systemic,"systemic_percent":100*systemic/q,
            "conditional_output_interval_W":[C,C+H+f*(N-C-H)]}


def conduction():
    k,cvol,L,tau=.5,3.885e6,.006,180.
    kap=k/cvol
    peak=brentq(lambda v:(3*v*(v-tau)/(2*tau))*np.log(v/(v-tau))-L*L/(4*kap),
                tau+1e-6,3600.)
    height=erfc(L/(2*np.sqrt(kap*peak)))-erfc(L/(2*np.sqrt(kap*(peak-tau))))
    delta=.26/height
    times=np.linspace(.0001,540,1200)
    response=delta*erfc(L/(2*np.sqrt(kap*times)))
    after=times>tau
    response[after]-=delta*erfc(L/(2*np.sqrt(kap*(times[after]-tau))))
    area=5e-4
    factor=2*k*area*delta/np.sqrt(np.pi*kap)
    energy=factor*np.sqrt(times)
    energy[after]-=factor*np.sqrt(times[after]-tau)
    assert 197.54<peak<197.55
    assert abs(float(response.max())-.26)<1e-4
    late=factor*(np.sqrt(1e8)-np.sqrt(1e8-tau))
    assert late < .01*factor*np.sqrt(tau)
    csv_write("conduction_pulse.csv",["time_s","decrement_K","energy_deficit_J"],
              zip(times,response,energy))
    fig,ax=plt.subplots(figsize=(7.1,3.7))
    ax.add_patch(Rectangle((3.,.20),1.3,.10,facecolor="#9da7ae",edgecolor="none",alpha=.28))
    ax.plot(times/60,response,color="#22677d",lw=2)
    ax.axvline(3,color="#808080",ls="--",lw=1.)
    ax.plot(peak/60,.26,"o",color="#ad6329",ms=5)
    ax.annotate("Constructed maximum",xy=(peak/60,.26),xytext=(4.75,.315),fontsize=9,
                arrowprops={"arrowstyle":"->","color":"#555555"})
    ax.text(4.48,.214,"Published aggregate ranges",fontsize=8.7,color="#555555")
    ax.text(2.86,.025,"End of imposed pulse",rotation=90,fontsize=8.4,color="#555555")
    ax.set(xlim=(0,9),ylim=(0,.36),xlabel="Time from pulse onset (min)",
           ylabel="Local temperature decrement (K)")
    ax.grid(alpha=.15)
    fig.tight_layout()
    fig.savefig(ROOT/"conduction_pulse.pdf",bbox_inches="tight",metadata={"CreationDate":None})
    plt.close(fig)
    return {"diffusivity_m2_s":kap,"peak_time_s":peak,"unit_pulse_peak":height,
            "prescribed_surface_decrement_K":delta,"energy_at_pulse_end_J":factor*np.sqrt(tau),
            "pulse_mean_power_W":factor/np.sqrt(tau)}


def main():
    report={"validation":validate_closed_forms(),"synthetic_design":design_example(),
            "legacy_scenario":legacy_scenario(),"conduction":conduction()}
    (OUT/"reproduction_summary.json").write_text(json.dumps(report,indent=2)+"\n",encoding="utf-8")
    print(json.dumps(report,indent=2))


if __name__=="__main__":
    main()


==> anc/analysis/reproduction_summary.json <==
{
  "validation": {
    "random_known_input_cases": 60,
    "largest_systemic_interval_error": 4.3021142204224816e-16,
    "boundary_checks": "passed"
  },
  "synthetic_design": {
    "s": 0.06,
    "t": 0.11279999999999998,
    "gamma": 0.12,
    "eta": 0.4,
    "determinant_W2": -2.0,
    "band_s": [
      0.05,
      0.07000000000000002
    ],
    "band_t": [
      0.08279999999999993,
      0.14279999999999998
    ],
    "band_gamma": [
      0.08903225806451606,
      0.1503157894736842
    ]
  },
  "legacy_scenario": {
    "sensible_W": 1.2649599999999999,
    "latent_W": 3.75,
    "unrounded_sum_W": 5.01496,
    "retained_legacy_N_W": 5.02,
    "Q_W": 0.504089,
    "regional_W": 0.1272,
    "systemic_W": 0.326889,
    "systemic_percent": 64.84747733039205,
    "conditional_output_interval_W": [
      0.05,
      3.4985
    ]
  },
  "conduction": {
    "diffusivity_m2_s": 1.287001287001287e-07,
    "peak_time_s": 197.54472564782864,
    "unit_pulse_peak": 0.39535974766173104,
    "prescribed_surface_decrement_K": 0.6576289102209147,
    "energy_at_pulse_end_J": 6.937815192370838,
    "pulse_mean_power_W": 0.03854341773539354
  }
}


==> anc/analysis/rouadi_latent_conversion.csv <==
flow_L_min,water_mg_15min,reported_SE_mg,power_W,converted_SE_W
5,297.6,12.6,0.8018666666666666,0.033949999999999994
10,509.1,32.0,1.3717416666666666,0.08622222222222221
20,794.1,62.1,2.139658333333333,0.167325


==> anc/analysis/storage_rate_design.csv <==
A_J,W_J,d_W
48.0,13.11863723756847,0.30406813812157635
0.0,5.7785895388056705,-0.2889294769402839


==> anc/analysis/storage_trajectory.csv <==
phase,time_s,N_W,B_W,E_J,q_dyn_W,O_W
loading,0.0,1.0,0.2,0.0,0.2,0.0
loading,0.2,1.0,0.2,0.15920266001331207,0.20047760798003994,0.007482525020625667
loading,0.4,1.0,0.2,0.31682122709191596,0.20095046368127575,0.01489059767332005
loading,0.6000000000000001,1.0,0.2,0.4728714632238695,0.20141861438967162,0.022224958771521867
loading,0.8,1.0,0.2,0.6273689735628292,0.2018821069206885,0.02948634175745297
loading,1.0,1.0,0.2,0.7803292079885757,0.20234098762396574,0.03667547277546306
loading,1.2000000000000002,1.0,0.2,0.9317674626520205,0.20279530238795607,0.04379307074464496
loading,1.4000000000000001,1.0,0.2,1.0816988815048294,0.2032450966445145,0.05083984743072698
loading,1.6,1.0,0.2,1.230138457813828,0.20369041537344149,0.05781650751724991
loading,1.8,1.0,0.2,1.377101035660349,0.20413130310698105,0.0647237486760364
loading,2.0,1.0,0.2,1.5226013114246477,0.20456780393427396,0.07156226163695845
loading,2.2,1.0,0.2,1.6666538352555484,0.20499996150576666,0.07833273025701078
loading,2.4000000000000004,1.0,0.2,1.8092730125254803,0.20542781903757645,0.08503583158869758
loading,2.6,1.0,0.2,1.9504731052710191,0.20585141931581308,0.09167223594773789
loading,2.8000000000000003,1.0,0.2,2.0902682336191063,0.20627080470085732,0.098242606980098
loading,3.0,1.0,0.2,2.228672377199075,0.20668601713159723,0.10474760172835652
loading,3.2,1.0,0.2,2.3656993765406185,0.20709709812962188,0.11118787069740907
loading,3.4000000000000004,1.0,0.2,2.5013629344578625,0.2075040888033736,0.11756405791951954
loading,3.6,1.0,0.2,2.635676617419648,0.20790702985225895,0.12387680101872346
loading,3.8000000000000003,1.0,0.2,2.7686538569062034,0.20830596157071862,0.13012673127459157
loading,4.0,1.0,0.2,2.900307950752291,0.2087009238522569,0.13631447368535768
loading,4.2,1.0,0.2,3.0306520644770067,0.20909195619343104,0.1424406470304193
loading,4.4,1.0,0.2,3.159699232600344,0.20947909769780104,0.14850586393221618
loading,4.6000000000000005,1.0,0.2,3.287462359946657,0.20986238707983998,0.15451073091749287
loading,4.800000000000001,1.0,0.2,3.4139542229351463,0.21024186266880546,0.16045584847795188
loading,5.0,1.0,0.2,3.539187470857522,0.21061756241257257,0.16634181113030352
loading,5.2,1.0,0.2,3.66317462714294,0.21098952388142883,0.17216920747571818
loading,5.4,1.0,0.2,3.7859280906103496,0.21135778427183105,0.17793862025868643
loading,5.6000000000000005,1.0,0.2,3.9074601367083925,0.2117223804101252,0.18365062642529445
loading,5.800000000000001,1.0,0.2,4.0277829187429575,0.2120833487562289,0.189305797180919
loading,6.0,1.0,0.2,4.146908469092514,0.21244072540727754,0.19490469804734817
loading,6.2,1.0,0.2,4.264848700411372,0.21279454610123413,0.2004478889193345
loading,6.4,1.0,0.2,4.381615406820947,0.21314484622046284,0.2059359241205845
loading,6.6000000000000005,1.0,0.2,4.497220265089183,0.21349166079526755,0.2113693524591916
loading,6.800000000000001,1.0,0.2,4.6116748357982456,0.21383502450739475,0.21674871728251754
loading,7.0,1.0,0.2,4.724990564500585,0.21417497169350178,0.2220745565315275
loading,7.2,1.0,0.2,4.837178782863504,0.21451153634859052,0.22734740279458468
loading,7.4,1.0,0.2,4.948250709802327,0.21484475212940699,0.23256778336070938
loading,7.6000000000000005,1.0,0.2,5.058217452602307,0.21517465235780692,0.23773622027230842
loading,7.800000000000001,1.0,0.2,5.167090008029366,0.21550127002408812,0.24285323037738019
loading,8.0,1.0,0.2,5.274879263429771,0.21582463779028932,0.24791932538119923
loading,8.200000000000001,1.0,0.2,5.381595997818891,0.21614478799345668,0.2529350118974879
loading,8.4,1.0,0.2,5.487250882959092,0.2164617526488773,0.25790079149907735
loading,8.6,1.0,0.2,5.591854484426936,0.2167755634532808,0.262817160768066
loading,8.8,1.0,0.2,5.695417262669739,0.21708625178800922,0.2676846113454777
loading,9.0,1.0,0.2,5.797949574051627,0.2173938487221549,0.27250362998042643
loading,9.200000000000001,1.0,0.2,5.899461671889185,0.21769838501566757,0.27727469857879167
loading,9.4,1.0,0.2,5.9999637074767875,0.21799989112243037,0.281998294251409
loading,9.600000000000001,1.0,0.2,6.099465731101747,0.21829839719330524,0.2866748893617821
loading,9.8,1.0,0.2,6.197977693049344,0.21859393307914804,0.29130495157331915
loading,10.0,1.0,0.2,6.295509444597865,0.2188865283337936,0.29588894389609965
loading,10.200000000000001,1.0,0.2,6.392070739003746,0.21917621221701125,0.30042732473317607
loading,10.4,1.0,0.2,6.487671232476892,0.21946301369743068,0.30492054792641393
loading,10.600000000000001,1.0,0.2,6.582320485146319,0.21974696145543898,0.309369062801877
loading,10.8,1.0,0.2,6.676027962016166,0.2200280838860485,0.3137733142147598
loading,11.0,1.0,0.2,6.768803033912214,0.22030640910173666,0.31813374259387406
loading,11.200000000000001,1.0,0.2,6.860654978418962,0.2205819649352569,0.3224507839856912
loading,11.4,1.0,0.2,6.951592980807407,0.22085477894242223,0.3267248700979481
loading,11.600000000000001,1.0,0.2,7.041626134953567,0.22112487840486073,0.3309564283428177
loading,11.8,1.0,0.2,7.130763444247888,0.22139229033274369,0.3351458818796507
loading,12.0,1.0,0.2,7.219013822495578,0.22165704146748674,0.33929364965729214
loading,12.200000000000001,1.0,0.2,7.306386094808005,0.22191915828442402,0.3434001464559762
loading,12.4,1.0,0.2,7.392888998485208,0.22217866699545563,0.3474657829288048
loading,12.600000000000001,1.0,0.2,7.478531183889647,0.22243559355166895,0.3514909656428134
loading,12.8,1.0,0.2,7.563321215311223,0.2226899636459337,0.3554760971196275
loading,13.0,1.0,0.2,7.647267571823743,0.22294180271547123,0.35942157587571594
loading,13.200000000000001,1.0,0.2,7.730378648132813,0.22319113594439846,0.3633277964622422
loading,13.4,1.0,0.2,7.812662755415321,0.22343798826624597,0.3671951495045201
loading,13.600000000000001,1.0,0.2,7.894128122150567,0.22368238436645171,0.3710240217410767
loading,13.8,1.0,0.2,7.974782894943113,0.22392434868482936,0.3748147960623263
loading,14.0,1.0,0.2,8.05463513933745,0.22416390541801237,0.37856785154886013
loading,14.200000000000001,1.0,0.2,8.133692840624558,0.2244010785218737,0.3822835635093542
loading,14.4,1.0,0.2,8.211963904640454,0.22463589171392137,0.38596230351810135
loading,14.600000000000001,1.0,0.2,8.289456158556762,0.2248683684756703,0.38960443945216783
loading,14.8,1.0,0.2,8.36617735166345,0.22509853205499036,0.3932103355281822
loading,15.0,1.0,0.2,8.442135156143765,0.2253264054684313,0.39678035233875697
loading,15.200000000000001,1.0,0.2,8.517337167841454,0.22555201150352439,0.40031484688854835
loading,15.4,1.0,0.2,8.59179090702035,0.22577537272106107,0.40381417262995645
loading,15.600000000000001,1.0,0.2,8.665503819116424,0.22599651145734928,0.4072786794984719
loading,15.8,1.0,0.2,8.738483275482308,0.22621544982644692,0.41070871394766845
loading,16.0,1.0,0.2,8.810736574124455,0.22643220972237338,0.41410461898384937
loading,16.2,1.0,0.2,8.882270940432942,0.22664681282129884,0.4174667342003483
loading,16.400000000000002,1.0,0.2,8.953093527904013,0.22685928058371205,0.4207953958114886
loading,16.6,1.0,0.2,9.023211418855432,0.22706963425656632,0.4240909366862053
loading,16.8,1.0,0.2,9.092631625134725,0.22727789487540417,0.4273536863813321
loading,17.0,1.0,0.2,9.161361088820374,0.22748408326646113,0.4305839711745576
loading,17.2,1.0,0.2,9.229406682916018,0.22768822004874806,0.43378211409705286
loading,17.400000000000002,1.0,0.2,9.296775212037776,0.22789032563611333,0.43694843496577546
loading,17.6,1.0,0.2,9.363473413094699,0.2280904202392841,0.4400832504154508
loading,17.8,1.0,0.2,9.429507955962473,0.22828852386788742,0.4431868739302362
loading,18.0,1.0,0.2,9.494885444150414,0.22848465633245124,0.44625961587506946
loading,18.2,1.0,0.2,9.559612415461824,0.2286788372463855,0.44930178352670574
loading,18.400000000000002,1.0,0.2,9.623695342647775,0.22887108602794334,0.4523136811044454
loading,18.6,1.0,0.2,9.687140634054384,0.22906142190216316,0.455295609800556
loading,18.8,1.0,0.2,9.749954634263663,0.229249863902791,0.4582478678103922
loading,19.0,1.0,0.2,9.81214362472798,0.22943643087418394,0.46117075036221505
loading,19.200000000000003,1.0,0.2,9.873713824398209,0.22962114147319462,0.4640645497467158
loading,19.400000000000002,1.0,0.2,9.93467139034562,0.22980401417103688,0.46692955534624414
loading,19.6,1.0,0.2,9.995022418377609,0.22998506725513285,0.46976605366374763
loading,19.8,1.0,0.2,10.054772943647269,0.23016431883094182,0.4725743283514216
loading,20.0,1.0,0.2,10.113928941256923,0.23034178682377077,0.47535466023907536
loading,20.200000000000003,1.0,0.2,10.17249632685563,0.2305174889805669,0.47810732736221456
loading,20.400000000000002,1.0,0.2,10.23048095723075,0.23069144287169227,0.48083260498984526
loading,20.6,1.0,0.2,10.287888630893642,0.23086366589268092,0.48353076565200115
loading,20.8,1.0,0.2,10.344725088659517,0.23103417526597855,0.4862020791669973
loading,21.0,1.0,0.2,10.400996014221516,0.23120298804266456,0.48884681266841123
loading,21.200000000000003,1.0,0.2,10.456707034719082,0.23137012110415725,0.49146523063179687
loading,21.400000000000002,1.0,0.2,10.511863721300694,0.2315355911639021,0.4940575949011326
loading,21.6,1.0,0.2,10.566471589680974,0.23169941476904293,0.4966241647150058
loading,21.8,1.0,0.2,10.620536100692267,0.2318616083020768,0.4991651967325365
loading,22.0,1.0,0.2,10.674062660830728,0.2320221879824922,0.5016809450590443
loading,22.200000000000003,1.0,0.2,10.727056622796976,0.23218116986839094,0.5041716612714578
loading,22.400000000000002,1.0,0.2,10.779523286031369,0.23233856985809412,0.5066375944434743
loading,22.6,1.0,0.2,10.831467897243954,0.23249440369173188,0.5090789911704658
loading,22.8,1.0,0.2,10.882895650939139,0.23264868695281743,0.5114960955941396
loading,23.0,1.0,0.2,10.93381168993515,0.23280143506980547,0.5138891494269521
loading,23.200000000000003,1.0,0.2,10.984221105878316,0.23295266331763495,0.5162583919762809
loading,23.400000000000002,1.0,0.2,11.03412893975224,0.23310238681925674,0.5186040601683553
loading,23.6,1.0,0.2,11.0835401823819,0.2332506205471457,0.5209263885719494
loading,23.8,1.0,0.2,11.132459774932736,0.2333973793247982,0.5232256094218386
loading,24.0,1.0,0.2,11.180892609404768,0.2335426778282143,0.5255019526420242
loading,24.200000000000003,1.0,0.2,11.228843529121804,0.23368653058736544,0.5277556458687248
loading,24.400000000000002,1.0,0.2,11.276317329215773,0.23382895198764733,0.5299869144731414
loading,24.6,1.0,0.2,11.32331875710625,0.23396995627131875,0.5321959815839937
loading,24.8,1.0,0.2,11.369852512975191,0.2341095575389256,0.5343830681098339
loading,25.0,1.0,0.2,11.415923250236958,0.23424776975071088,0.536548392761137
loading,25.200000000000003,1.0,0.2,11.461535576003676,0.23438460672801104,0.5386921720721728
loading,25.400000000000002,1.0,0.2,11.506694051545924,0.2345200821546378,0.5408146204226585
loading,25.6,1.0,0.2,11.551403192748895,0.2346542095782467,0.542915950059198
loading,25.8,1.0,0.2,11.595667470563964,0.2347870024116919,0.5449963711165063
loading,26.0,1.0,0.2,11.6394913114558,0.2349184739343674,0.5470560916384226
loading,26.200000000000003,1.0,0.2,11.682879097845012,0.23504863729353503,0.5490953175987155
loading,26.400000000000002,1.0,0.2,11.725835168546396,0.2351775055056392,0.5511142529216806
loading,26.6,1.0,0.2,11.768363819202817,0.23530509145760847,0.5531130995025324
loading,26.8,1.0,0.2,11.810469302714784,0.23543140790814437,0.5550920572275949
loading,27.0,1.0,0.2,11.852155829665737,0.23555646748899722,0.5570513239942896
loading,27.200000000000003,1.0,0.2,11.893427568743107,0.23568028270622932,0.558991095730926
loading,27.400000000000002,1.0,0.2,11.934288647155196,0.2358028659414656,0.5609115664162942
loading,27.6,1.0,0.2,11.974743151043896,0.23592422945313168,0.5628129280990631
loading,27.8,1.0,0.2,12.01479512589331,0.23604438537767994,0.5646953709169855
loading,28.0,1.0,0.2,12.054448576934297,0.2361633457308029,0.566559083115912
loading,28.200000000000003,1.0,0.2,12.093707469545008,0.23628112240863502,0.5684042510686154
loading,28.400000000000002,1.0,0.2,12.132575729647417,0.23639772718894225,0.5702310592934287
loading,28.6,1.0,0.2,12.171057244099927,0.2365131717322998,0.5720396904726965
loading,28.8,1.0,0.2,12.209155861086053,0.23662746758325817,0.5738303254710445
loading,29.0,1.0,0.2,12.246875390499238,0.23674062617149771,0.5756031433534642
loading,29.200000000000003,1.0,0.2,12.284219604323859,0.23685265881297157,0.5773583214032214
loading,29.400000000000002,1.0,0.2,12.321192237012419,0.23696357671103727,0.5790960351395836
loading,29.6,1.0,0.2,12.357796985858997,0.237073390957577,0.5808164583353729
loading,29.8,1.0,0.2,12.394037511368982,0.23718211253410695,0.5825197630343422
loading,30.0,1.0,0.2,12.429917437625123,0.23728975231287538,0.5842061195683808
loading,30.200000000000003,1.0,0.2,12.46544035264995,0.23739632105794986,0.5858756965745476
loading,30.400000000000002,1.0,0.2,12.500609808764565,0.23750182942629372,0.5875286610119346
loading,30.6,1.0,0.2,12.535429322943887,0.23760628796883168,0.5891651781783627
loading,30.8,1.0,0.2,12.569902377168352,0.23770970713150508,0.5907854117269126
loading,31.0,1.0,0.2,12.60403241877211,0.23781209725631636,0.5923895236822891
loading,31.200000000000003,1.0,0.2,12.637822860787765,0.2379134685823633,0.593977674457025
loading,31.400000000000002,1.0,0.2,12.671277082287673,0.23801383124686304,0.5955500228675207
loading,31.6,1.0,0.2,12.704398428721865,0.2381131952861656,0.5971067261499277
loading,31.8,1.0,0.2,12.737190212252585,0.23821157063675777,0.5986479399758715
loading,32.0,1.0,0.2,12.769655712085514,0.23830896713625654,0.6001738184680192
loading,32.2,1.0,0.2,12.801798174797689,0.23840539452439308,0.6016845142154914
loading,32.4,1.0,0.2,12.833620814662165,0.2385008624439865,0.6031801782891217
loading,32.6,1.0,0.2,12.86512681396945,0.23859538044190837,0.6046609602565641
loading,32.800000000000004,1.0,0.2,12.89631932334573,0.2386889579700372,0.6061270081972493
loading,33.0,1.0,0.2,12.927201462067934,0.23878160438620383,0.6075784687171929
loading,33.2,1.0,0.2,12.957776318375672,0.23887332895512703,0.6090154869636566
loading,33.4,1.0,0.2,12.988046949780053,0.23896414084934017,0.6104382066396625
loading,33.6,1.0,0.2,13.01801638336944,0.23905404915010833,0.6118467700183637
loading,33.800000000000004,1.0,0.2,13.047687616112173,0.23914306284833653,0.6132413179572721
loading,34.0,1.0,0.2,13.077063615156247,0.23923119084546876,0.6146219899123436
loading,34.2,1.0,0.2,13.106147318126048,0.23931844195437815,0.6159889239519243
loading,34.4,1.0,0.2,13.134941633416108,0.23940482490024834,0.6173422567705571
loading,34.6,1.0,0.2,13.163449440481955,0.2394903483214459,0.6186821237026519
loading,34.800000000000004,1.0,0.2,13.191673590128051,0.23957502077038417,0.6200086587360184
loading,35.0,1.0,0.2,13.219616904792877,0.23965885071437865,0.6213219945252653
loading,35.2,1.0,0.2,13.247282178831192,0.23974184653649358,0.622622262405066
loading,35.4,1.0,0.2,13.274672178793448,0.23982401653638036,0.623909592403292
loading,35.6,1.0,0.2,13.301789643702472,0.23990536893110742,0.6251841132540162
loading,35.800000000000004,1.0,0.2,13.32863728532735,0.23998591185598206,0.6264459524103855
loading,36.0,1.0,0.2,13.355217788454615,0.24006565336536384,0.6276952360573669
loading,36.2,1.0,0.2,13.381533811156736,0.24014460143347022,0.6289320891243666
loading,36.4,1.0,0.2,13.407587985057908,0.24022276395517372,0.6301566352977217
loading,36.6,1.0,0.2,13.433382915597235,0.24030014874679173,0.63136899703307
loading,36.800000000000004,1.0,0.2,13.45892118228927,0.24037676354686782,0.6325692955675957
loading,37.0,1.0,0.2,13.484205338981958,0.2404526160169459,0.6337576509321521
loading,37.2,1.0,0.2,13.509237914112044,0.24052771374233614,0.634934181963266
loading,37.4,1.0,0.2,13.534021410957898,0.2406020642328737,0.6360990063150213
loading,37.6,1.0,0.2,13.558558307889859,0.2406756749236696,0.6372522404708234
loading,37.800000000000004,1.0,0.2,13.582851058618068,0.24074855317585422,0.6383939997550492
loading,38.0,1.0,0.2,13.606902092437839,0.24082070627731353,0.6395243983445784
loading,38.2,1.0,0.2,13.630713814472601,0.2408921414434178,0.6406435492802123
loading,38.400000000000006,1.0,0.2,13.654288605914399,0.2409628658177432,0.6417515644779768
loading,38.6,1.0,0.2,13.67762882426202,0.2410328864727861,0.642848554740315
loading,38.800000000000004,1.0,0.2,13.700736803556754,0.24110221041067026,0.6439346297671674
loading,39.0,1.0,0.2,13.723614854615784,0.24117084456384735,0.6450098981669419
loading,39.2,1.0,0.2,13.74626526526328,0.24123879579578986,0.6460744674673742
loading,39.400000000000006,1.0,0.2,13.768690300559186,0.24130607090167758,0.6471284441262818
loading,39.6,1.0,0.2,13.790892203025717,0.24137267660907716,0.6481719335422087
loading,39.800000000000004,1.0,0.2,13.812873192871619,0.24143861957861487,0.649205040064966
loading,40.0,1.0,0.2,13.834635468214197,0.2415039064046426,0.6502278670060673
loading,40.2,1.0,0.2,13.856181205299121,0.24156854361589739,0.6512405166490587
loading,40.400000000000006,1.0,0.2,13.877512558718053,0.24163253767615417,0.6522430902597485
loading,40.6,1.0,0.2,13.898631661624112,0.24169589498487234,0.6532356880963333
loading,40.800000000000004,1.0,0.2,13.919540625945187,0.2417586218778356,0.6542184094194238
loading,41.0,1.0,0.2,13.940241542595134,0.24182072462778542,0.6551913525019712
loading,41.2,1.0,0.2,13.960736481682869,0.24188220944504862,0.6561546146390949
loading,41.400000000000006,1.0,0.2,13.981027492719381,0.24194308247815816,0.6571082921578109
loading,41.6,1.0,0.2,14.00111660482268,0.24200334981446806,0.658052480426666
loading,41.800000000000004,1.0,0.2,14.021005826920725,0.2420630174807622,0.658987273865274
loading,42.0,1.0,0.2,14.04069714795229,0.24212209144385688,0.6599127659537576
loading,42.2,1.0,0.2,14.060192537065895,0.2421805776111977,0.6608290492420971
loading,42.400000000000006,1.0,0.2,14.079493943816694,0.24223848183145008,0.6617362153593846
loading,42.6,1.0,0.2,14.098603298361446,0.24229580989508437,0.662634355022988
loading,42.800000000000004,1.0,0.2,14.117522511651533,0.2423525675349546,0.6635235580476221
loading,43.0,1.0,0.2,14.136253475624049,0.24240876042687215,0.6644039133543302
loading,43.2,1.0,0.2,14.154798063391,0.24246439419017302,0.665275508979377
loading,43.400000000000006,1.0,0.2,14.173158129426618,0.24251947438827987,0.666138432083051
loading,43.6,1.0,0.2,14.191335509752802,0.24257400652925842,0.6669927689583817
loading,43.800000000000004,1.0,0.2,14.209332022122739,0.24262799606636823,0.6678386050397688
loading,44.0,1.0,0.2,14.227149466202658,0.242681448398608,0.6686760249115249
loading,44.2,1.0,0.2,14.244789623751819,0.24273436887125546,0.6695051123163355
loading,44.400000000000006,1.0,0.2,14.262254258800672,0.24278676277640204,0.6703259501636316
loading,44.6,1.0,0.2,14.279545117827281,0.24283863535348185,0.6711386205378822
loading,44.800000000000004,1.0,0.2,14.296663929931956,0.24288999178979587,0.6719432047068019
loading,45.0,1.0,0.2,14.31361240701017,0.24294083722103052,0.672739783129478
loading,45.2,1.0,0.2,14.330392243923761,0.24299117673177129,0.6735284354644168
loading,45.400000000000006,1.0,0.2,14.347005118670397,0.2430410153560112,0.6743092405775086
loading,45.6,1.0,0.2,14.363452692551402,0.24309035807765422,0.6750822765499159
loading,45.800000000000004,1.0,0.2,14.379736610337867,0.24313920983101361,0.6758476206858798
loading,46.0,1.0,0.2,14.395858500435141,0.24318757550130543,0.6766053495204516
loading,46.2,1.0,0.2,14.41181997504567,0.243235459925137,0.6773555388271465
loading,46.400000000000006,1.0,0.2,14.427622630330216,0.24328286789099066,0.6780982636255202
loading,46.6,1.0,0.2,14.443268046567475,0.24332980413970243,0.6788335981886713
loading,46.800000000000004,1.0,0.2,14.458757788312113,0.24337627336493634,0.6795616160506693
loading,47.0,1.0,0.2,14.474093404551207,0.24342228021365364,0.6802823900139067
loading,47.2,1.0,0.2,14.489276428859164,0.2434678292865775,0.6809959921563807
loading,47.400000000000006,1.0,0.2,14.504308379551066,0.24351292513865322,0.6817024938389001
loading,47.6,1.0,0.2,14.519190759834508,0.24355757227950353,0.6824019657122219
loading,47.800000000000004,1.0,0.2,14.533925057959923,0.24360177517387976,0.6830944777241164
loading,48.0,1.0,0.2,14.5485127473694,0.24364553824210822,0.6837800991263618
loading,48.2,1.0,0.2,14.562955286844037,0.24368886586053212,0.6844588984816697
loading,48.400000000000006,1.0,0.2,14.577254120649819,0.24373176236194946,0.6851309436705415
loading,48.6,1.0,0.2,14.591410678682038,0.24377423203604612,0.6857963018980558
loading,48.800000000000004,1.0,0.2,14.6054263766083,0.2438162791298249,0.6864550397005901
loading,49.0,1.0,0.2,14.619302616010073,0.24385790784803024,0.6871072229524734
loading,49.2,1.0,0.2,14.63304078452286,0.2438991223535686,0.6877529168725744
loading,49.400000000000006,1.0,0.2,14.646642255974966,0.24393992676792492,0.6883921860308234
loading,49.6,1.0,0.2,14.660108390524865,0.2439803251715746,0.6890250943546686
loading,49.800000000000004,1.0,0.2,14.673440534797237,0.24402032160439172,0.6896517051354701
loading,50.0,1.0,0.2,14.686640022017619,0.24405992006605287,0.6902720810348281
loading,50.2,1.0,0.2,14.699708172145733,0.24409912451643723,0.6908862840908495
loading,50.400000000000006,1.0,0.2,14.71264629200748,0.24413793887602245,0.6914943757243516
loading,50.6,1.0,0.2,14.725455675425632,0.2441763670262769,0.6920964167450047
loading,50.800000000000004,1.0,0.2,14.738137603349202,0.24421441281004763,0.6926924673574125
loading,51.0,1.0,0.2,14.750693343981549,0.24425208003194465,0.6932825871671328
loading,51.2,1.0,0.2,14.763124152907205,0.24428937245872162,0.6938668351866386
loading,51.400000000000006,1.0,0.2,14.775431273217416,0.24432629381965226,0.6944452698412186
loading,51.6,1.0,0.2,14.787615935634472,0.24436284780690343,0.6950179489748202
loading,51.800000000000004,1.0,0.2,14.79967935863477,0.24439903807590432,0.6955849298558342
loading,52.0,1.0,0.2,14.811622748570658,0.24443486824571198,0.696146269182821
loading,52.2,1.0,0.2,14.823447299791088,0.24447034189937328,0.6967020230901811
loading,52.400000000000006,1.0,0.2,14.835154194761031,0.2445054625842831,0.6972522471537684
loading,52.6,1.0,0.2,14.846744604179744,0.24454023381253925,0.697796996396448
loading,52.800000000000004,1.0,0.2,14.858219687097824,0.2445746590612935,0.6983363252935977
loading,53.0,1.0,0.2,14.869580591033127,0.24460874177309938,0.698870287778557
loading,53.2,1.0,0.2,14.880828452085515,0.24464248535625654,0.6993989372480192
loading,53.400000000000006,1.0,0.2,14.891964395050465,0.2446758931851514,0.6999223265673719
loading,53.6,1.0,0.2,14.902989533531553,0.24470896860059466,0.700440508075983
loading,53.800000000000004,1.0,0.2,14.913904970051817,0.24474171491015545,0.7009535335924354
loading,54.0,1.0,0.2,14.924711796164004,0.24477413538849202,0.7014614544197082
loading,54.2,1.0,0.2,14.93541109255973,0.2448062332776792,0.7019643213503074
loading,54.400000000000006,1.0,0.2,14.946003929177554,0.24483801178753267,0.702462184671345
loading,54.6,1.0,0.2,14.95649136530996,0.2448694740959299,0.7029550941695681
loading,54.800000000000004,1.0,0.2,14.966874449709305,0.24490062334912793,0.7034430991363373
loading,55.0,1.0,0.2,14.977154220692679,0.24493146266207805,0.7039262483725559
loading,55.2,1.0,0.2,14.98733170624575,0.24496199511873726,0.7044045901935502
loading,55.400000000000006,1.0,0.2,14.99740792412555,0.24499222377237667,0.7048781724339008
loading,55.6,1.0,0.2,15.007383881962268,0.2450221516458868,0.7053470424522266
loading,55.800000000000004,1.0,0.2,15.017260577359998,0.24505178173208,0.7058112471359199
loading,56.0,1.0,0.2,15.027038997996513,0.24508111699398955,0.7062708329058361
loading,56.2,1.0,0.2,15.036720121722023,0.24511016036516609,0.7067258457209351
loading,56.400000000000006,1.0,0.2,15.04630491665697,0.24513891474997093,0.7071763310828776
loading,56.6,1.0,0.2,15.055794341288834,0.2451673830238665,0.7076223340405752
loading,56.800000000000004,1.0,0.2,15.065189344567987,0.24519556803370396,0.7080638991946954
loading,57.0,1.0,0.2,15.074490866002584,0.24522347259800775,0.7085010707021214
loading,57.2,1.0,0.2,15.083699835752522,0.24525109950725757,0.7089338922803685
loading,57.400000000000006,1.0,0.2,15.09281717472245,0.24527845152416736,0.7093624072119552
loading,57.6,1.0,0.2,15.101843794653862,0.2453055313839616,0.7097866583487314
loading,57.800000000000004,1.0,0.2,15.110780598216271,0.24533234179464883,0.7102066881161647
loading,58.0,1.0,0.2,15.119628479097484,0.24535888543729245,0.7106225385175817
loading,58.2,1.0,0.2,15.128388322092963,0.2453851649662789,0.7110342511383693
loading,58.400000000000006,1.0,0.2,15.137061003194304,0.24541118300958292,0.7114418671501324
loading,58.6,1.0,0.2,15.145647389676848,0.24543694216903056,0.7118454273148118
loading,58.800000000000004,1.0,0.2,15.154148340186394,0.2454624450205592,0.7122449719887605
loading,59.0,1.0,0.2,15.162564704825082,0.24548769411447524,0.7126405411267789
loading,59.2,1.0,0.2,15.170897325236387,0.24551269197570919,0.7130321742861102
loading,59.400000000000006,1.0,0.2,15.179147034689295,0.2455374411040679,0.7134199106303969
loading,59.6,1.0,0.2,15.187314658161624,0.2455619439744849,0.7138037889335963
loading,59.800000000000004,1.0,0.2,15.195401012422531,0.2455862030372676,0.714183847583859
loading,60.0,1.0,0.2,15.203406906114177,0.24561022071834254,0.7145601245873663
decay,60.0,0.0,0.0,15.203406906114177,0.04561022071834253,0.7145601245873663
decay,60.2,0.0,0.0,15.052130479819292,0.04515639143945788,0.7074501325515067
decay,60.4,0.0,0.0,14.902359279115878,0.044707077837347634,0.7004108861184463
decay,60.6,0.0,0.0,14.754078326759046,0.04426223498027714,0.6934416813576751
decay,60.8,0.0,0.0,14.60727279453,0.04382181838359,0.68654182134291
decay,61.0,0.0,0.0,14.461928001753169,0.043385784005259505,0.6797106160823989
decay,61.2,0.0,0.0,14.318029413828162,0.04295408824148449,0.6729473824499236
decay,61.4,0.0,0.0,14.175562640776272,0.04252668792232882,0.6662514441164848
decay,61.6,0.0,0.0,14.034513435801465,0.042103540307404395,0.6596221314826688
decay,61.8,0.0,0.0,13.894867693865708,0.041684603081597126,0.6530587816116883
decay,62.0,0.0,0.0,13.756611450278427,0.04126983435083528,0.6465607381630861
decay,62.2,0.0,0.0,13.619730879300057,0.04085919263790017,0.6401273513271027
decay,62.4,0.0,0.0,13.484212292759436,0.040452636878278304,0.6337579777596934
decay,62.6,0.0,0.0,13.350042138684964,0.04005012641605489,0.6274519805181933
decay,62.8,0.0,0.0,13.217206999949441,0.03965162099984833,0.6212087289976238
decay,63.0,0.0,0.0,13.085693592928282,0.03925708077878485,0.6150275988676293
decay,63.2,0.0,0.0,12.955488766171198,0.0388664662985136,0.6089079720100463
decay,63.4,0.0,0.0,12.82657949908701,0.03847973849726103,0.6028492364570895
decay,63.6,0.0,0.0,12.698952900641581,0.038096858701924745,0.5968507863301543
decay,63.8,0.0,0.0,12.572596208068715,0.03771778862420615,0.5909120217792296
decay,64.0,0.0,0.0,12.447496785593849,0.03734249035678155,0.5850323489229109
decay,64.2,0.0,0.0,12.323642123170494,0.036970926369511485,0.5792111797890133
decay,64.4,0.0,0.0,12.20101983522919,0.03660305950568757,0.573447932255772
decay,64.6,0.0,0.0,12.079617659438968,0.03623885297831691,0.5677420299936315
decay,64.8,0.0,0.0,11.959423455481062,0.035878270366443185,0.5620929024076099
decay,65.0,0.0,0.0,11.840425203834926,0.035521275611504775,0.5564999845802415
decay,65.2,0.0,0.0,11.722611004576224,0.035167833013728673,0.5509627172150825
decay,65.4,0.0,0.0,11.605969076186858,0.034817907228560575,0.5454805465807823
decay,65.6,0.0,0.0,11.490487754376792,0.03447146326313038,0.5400529244557092
decay,65.8,0.0,0.0,11.376155490917592,0.03412846647275278,0.5346793080731268
decay,66.0,0.0,0.0,11.262960852487646,0.03378888255746294,0.5293591600669194
decay,66.2,0.0,0.0,11.15089251952878,0.03345267755858634,0.5240919484178527
decay,66.4,0.0,0.0,11.03993928511431,0.03311981785534293,0.5188771464003725
decay,66.6,0.0,0.0,10.930090053828337,0.03279027016148501,0.5137142325299319
decay,66.8,0.0,0.0,10.821333840656179,0.03246400152196854,0.5086026905108404
decay,67.0,0.0,0.0,10.713659769885895,0.03214097930965769,0.5035420091846371
decay,67.2,0.0,0.0,10.607057074020677,0.03182117122206203,0.49853168247897184
decay,67.4,0.0,0.0,10.501515092702109,0.031504545278106325,0.4935712093569991
decay,67.6,0.0,0.0,10.397023271644107,0.03119106981493232,0.48866009376727304
decay,67.8,0.0,0.0,10.293571161577477,0.030880713484732432,0.48379784459414144
decay,68.0,0.0,0.0,10.191148417205012,0.030573445251615036,0.47898397560863554
decay,68.2,0.0,0.0,10.089744796166917,0.03026923438850075,0.4742180054198451
decay,68.4,0.0,0.0,9.989350158016588,0.029968050474049764,0.4694994574267796
decay,68.6,0.0,0.0,9.889954463206555,0.029669863389619668,0.4648278597707081
decay,68.8,0.0,0.0,9.79154777208449,0.02937464331625347,0.46020274528797106
decay,69.0,0.0,0.0,9.694120243899286,0.02908236073169786,0.45562365146326644
decay,69.2,0.0,0.0,9.59766213581693,0.02879298640745079,0.45109012038339574
decay,69.4,0.0,0.0,9.502163801946235,0.028506491405838705,0.44660169869147304
decay,69.6,0.0,0.0,9.40761569237424,0.02822284707712272,0.4421579375415893
decay,69.8,0.0,0.0,9.314008352211179,0.027942025056633537,0.4377583925539254
decay,70.0,0.0,0.0,9.221332420645039,0.02766399726193512,0.43340262377031685
decay,70.2,0.0,0.0,9.129578630005433,0.0273887358900163,0.42909019561025535
decay,70.4,0.0,0.0,9.038737804836835,0.027116213414510506,0.4248206768273312
decay,70.6,0.0,0.0,8.948800860981034,0.026846402582943102,0.4205936404661086
decay,70.8,0.0,0.0,8.859758804668683,0.02657927641400605,0.4164086638194281
decay,71.0,0.0,0.0,8.771602731619955,0.026314808194859866,0.4122653283861379
decay,71.2,0.0,0.0,8.684323826154085,0.026052971478462254,0.408163219829242
decay,71.4,0.0,0.0,8.59791336030779,0.025793740080923375,0.4041019279344662
decay,71.6,0.0,0.0,8.512362692962482,0.025537088078887445,0.40008104656923665
decay,71.8,0.0,0.0,8.427663268980124,0.025282989806940374,0.39610017364206584
decay,72.0,0.0,0.0,8.343806618347742,0.025031419855043226,0.39215891106234385
decay,72.2,0.0,0.0,8.260784355330388,0.024782353065991164,0.3882568647005282
decay,72.4,0.0,0.0,8.178588177632578,0.024535764532897734,0.3843936443487312
decay,72.6,0.0,0.0,8.09720986556805,0.024291629596704153,0.3805688636816984
decay,72.8,0.0,0.0,8.01664128123777,0.024049923843713312,0.37678214021817524
decay,73.0,0.0,0.0,7.936874367716171,0.023810623103148514,0.37303309528266004
decay,73.2,0.0,0.0,7.8579011482454275,0.023573703444736284,0.36932135396753507
decay,73.4,0.0,0.0,7.779713725437781,0.023339141176313343,0.3656465450955757
decay,73.6,0.0,0.0,7.702304280485801,0.023106912841457404,0.3620083011828326
decay,73.8,0.0,0.0,7.62566507238047,0.02287699521714141,0.3584062584018821
decay,74.0,0.0,0.0,7.5497884371371216,0.022649365311411367,0.3548400565454447
decay,74.2,0.0,0.0,7.474666787028998,0.022424000361086993,0.3513093389903629
decay,74.4,0.0,0.0,7.400292609828487,0.02220087782948546,0.34781375266193887
decay,74.6,0.0,0.0,7.326658468055894,0.02197997540416768,0.344352947998627
decay,74.8,0.0,0.0,7.253756998235671,0.021761270994707014,0.34092657891707656
decay,75.0,0.0,0.0,7.181580910160089,0.02154474273048027,0.33753430277752416
decay,75.2,0.0,0.0,7.110122986160194,0.021330368958480582,0.3341757803495291
decay,75.4,0.0,0.0,7.039376080384037,0.021118128241152112,0.3308506757780497
decay,75.6,0.0,0.0,6.9693331180820906,0.02090799935424627,0.3275586565498583
decay,75.8,0.0,0.0,6.8999870948997435,0.020699961284699232,0.32429939346028797
decay,76.0,0.0,0.0,6.8313310761768955,0.020493993228530686,0.3210725605803141
decay,76.2,0.0,0.0,6.76335819625446,0.02029007458876338,0.3178778352239596
decay,76.4,0.0,0.0,6.6960616577878005,0.020088184973363402,0.31471489791602664
decay,76.6,0.0,0.0,6.629434731066994,0.019888304193200982,0.31158343236014874
decay,76.8,0.0,0.0,6.563470753343837,0.01969041226003151,0.30848312540716033
decay,77.0,0.0,0.0,6.498163128165592,0.019494489384496775,0.3054136670237828
decay,77.2,0.0,0.0,6.433505324715316,0.01930051597414595,0.30237475026161986
decay,77.4,0.0,0.0,6.3694908771587855,0.019108472631476355,0.2993660712264629
decay,77.6,0.0,0.0,6.306113383997902,0.018918340151993705,0.2963873290479014
decay,77.8,0.0,0.0,6.243366507430525,0.018730099522291575,0.2934382258492347
decay,78.0,0.0,0.0,6.181243972716715,0.018543731918150147,0.2905184667176856
decay,78.2,0.0,0.0,6.11973956755123,0.018359218702653692,0.28762775967490783
decay,78.4,0.0,0.0,6.0588471414423,0.0181765414243269,0.2847658156477881
decay,78.6,0.0,0.0,5.998560605096575,0.017995681815289724,0.281932348439539
decay,78.8,0.0,0.0,5.938873929810172,0.017816621789430515,0.27912707470107806
decay,79.0,0.0,0.0,5.879781146865828,0.017639343440597484,0.2763497139026939
decay,79.2,0.0,0.0,5.821276346936005,0.017463829040808017,0.27359998830599225
decay,79.4,0.0,0.0,5.7633536794919555,0.017290061038475867,0.2708776229361219
decay,79.6,0.0,0.0,5.70600735221867,0.01711802205665601,0.2681823455542775
decay,79.8,0.0,0.0,5.649231630435623,0.01694769489130687,0.2655138866304743
decay,80.0,0.0,0.0,5.593020836523331,0.01677906250956999,0.26287197931659656
decay,80.2,0.0,0.0,5.537369349355554,0.016612108048066662,0.26025635941971104
decay,80.4,0.0,0.0,5.482271603737205,0.016446814811211616,0.25766676537564864
decay,80.6,0.0,0.0,5.427722089847808,0.016283166269543424,0.25510293822284696
decay,80.8,0.0,0.0,5.3737153526905095,0.01612114605807153,0.25256462157645393
decay,81.0,0.0,0.0,5.320245991546589,0.015960737974639767,0.25005156160268965
decay,81.2,0.0,0.0,5.267308659435377,0.015801925978306132,0.24756350699346275
decay,81.4,0.0,0.0,5.2148980625795485,0.015644694187738645,0.24510020894123877
decay,81.6,0.0,0.0,5.163008959875743,0.01548902687962723,0.24266142111415992
decay,81.8,0.0,0.0,5.111636162370444,0.015334908487111332,0.24024689963141088
decay,82.0,0.0,0.0,5.0607745327410925,0.015182323598223278,0.23785640303883135
decay,82.2,0.0,0.0,5.0104189847823415,0.015031256954347025,0.23548969228477004
decay,82.4,0.0,0.0,4.960564482897432,0.014881693448692297,0.2331465306961793
decay,82.6,0.0,0.0,4.9112060415946335,0.0147336181247839,0.23082668395494776
decay,82.8,0.0,0.0,4.862338724988676,0.014587016174966027,0.22852992007446776
decay,83.0,0.0,0.0,4.813957646307179,0.014441872938921536,0.2262560093764374
decay,83.2,0.0,0.0,4.766057967401959,0.014298173902205879,0.2240047244678921
decay,83.4,0.0,0.0,4.718634898265206,0.014155904694795619,0.2217758402184647
decay,83.6,0.0,0.0,4.671683696550493,0.014015051089651478,0.21956913373787315
decay,83.8,0.0,0.0,4.625199667098514,0.01387559900129554,0.21738438435363014
decay,84.0,0.0,0.0,4.579178161467589,0.013737534484402769,0.2152213735889767
decay,84.2,0.0,0.0,4.533614577468808,0.013600843732406423,0.21307988514103396
decay,84.4,0.0,0.0,4.488504358705797,0.013465513076117392,0.21095970485917248
decay,84.6,0.0,0.0,4.443842994119094,0.013331528982357281,0.2088606207235974
decay,84.8,0.0,0.0,4.399626017535012,0.013198878052605037,0.20678242282414558
decay,85.0,0.0,0.0,4.355849007219053,0.01306754702165716,0.2047249033392955
decay,85.2,0.0,0.0,4.312507585433702,0.012937522756301105,0.20268785651538399
decay,85.4,0.0,0.0,4.269597418000661,0.012808792254001982,0.20067107864603106
decay,85.6,0.0,0.0,4.227114213867435,0.012681342641602306,0.19867436805176944
decay,85.8,0.0,0.0,4.185053724678198,0.012555161174034594,0.1966975250598753
decay,86.0,0.0,0.0,4.143411744348986,0.01243023523304696,0.19474035198440237
decay,86.2,0.0,0.0,4.102184108647063,0.012306552325941189,0.19280265310641198
decay,86.4,0.0,0.0,4.061366694774504,0.012184100084323513,0.19088423465440169
decay,86.6,0.0,0.0,4.020955420955908,0.012062866262867724,0.1889849047849277
decay,86.8,0.0,0.0,3.980946246030213,0.01194283873809064,0.18710447356342
decay,87.0,0.0,0.0,3.941335169046586,0.01182400550713976,0.18524275294518955
decay,87.2,0.0,0.0,3.902118228864321,0.011706354686592963,0.1833995567566231
decay,87.4,0.0,0.0,3.8632915037567184,0.011589874511270155,0.18157470067656575
decay,87.6,0.0,0.0,3.8248511110189143,0.011474553333056744,0.17976800221788897
decay,87.8,0.0,0.0,3.786793206579597,0.01136037961973879,0.17797928070924104
decay,88.0,0.0,0.0,3.7491139846166077,0.011247341953849823,0.17620835727698056
decay,88.2,0.0,0.0,3.711809677176354,0.011135429031529061,0.17445505482728862
decay,88.4,0.0,0.0,3.6748765537970014,0.011024629661391004,0.17271919802845906
decay,88.6,0.0,0.0,3.638310921135439,0.010914932763406318,0.17100061329336563
decay,88.8,0.0,0.0,3.602109122597923,0.010806327367793769,0.16929912876210237
decay,89.0,0.0,0.0,3.5662675379744346,0.010698802613923305,0.16761457428479842
decay,89.2,0.0,0.0,3.5307825830766437,0.010592347749229932,0.16594678140460226
decay,89.4,0.0,0.0,3.4956507093794884,0.010486952128138466,0.16429558334083597
decay,89.6,0.0,0.0,3.460868403666326,0.010382605210998978,0.16266081497231732
decay,89.8,0.0,0.0,3.426432187677594,0.010279296563032782,0.1610423128208469
decay,90.0,0.0,0.0,3.392338617763,0.010177015853289,0.159439915034861
decay,90.2,0.0,0.0,3.35858428453714,0.01007575285361142,0.15785346137324557
decay,90.4,0.0,0.0,3.3251658125385637,0.009975497437615692,0.15628279318931249
decay,90.6,0.0,0.0,3.2920798598922243,0.009876239579676673,0.15472775341493455
decay,90.8,0.0,0.0,3.2593231179752804,0.009777969353925841,0.15318818654483818
decay,91.0,0.0,0.0,3.2268923110862464,0.00968067693325874,0.1516639386210536
decay,91.2,0.0,0.0,3.194784196117406,0.009584352588352218,0.1501548572175181
decay,91.4,0.0,0.0,3.1629955622305075,0.009488986686691523,0.14866079142483385
decay,91.6,0.0,0.0,3.1315232305356715,0.009394569691607015,0.14718159183517657
decay,91.8,0.0,0.0,3.1003640537734993,0.009301092161320499,0.14571711052735448
decay,92.0,0.0,0.0,3.0695149160003488,0.009208544748001047,0.1442672010520164
decay,92.2,0.0,0.0,3.0389727322767364,0.00911691819683021,0.14283171841700662
decay,92.4,0.0,0.0,3.008734448358838,0.009026203345076514,0.1414105190728654
decay,92.6,0.0,0.0,2.9787970403930633,0.00893639112117919,0.14000346089847399
decay,92.80000000000001,0.0,0.0,2.9491575146136646,0.008847472543840993,0.13861040318684223
decay,93.0,0.0,0.0,2.919812907043369,0.008759438721130108,0.13723120663103835
decay,93.2,0.0,0.0,2.890760283196963,0.00867228084959089,0.13586573331025725
decay,93.4,0.0,0.0,2.86199673778785,0.00858599021336355,0.13451384667602895
decay,93.6,0.0,0.0,2.8335193944375243,0.008500558183312574,0.13317541153856363
decay,93.80000000000001,0.0,0.0,2.805325405387912,0.008415976216163737,0.13185029405323187
decay,94.0,0.0,0.0,2.777411951216621,0.008332235853649863,0.1305383617071812
decay,94.2,0.0,0.0,2.7497762405549677,0.008249328721664903,0.12923948330608348
decay,94.4,0.0,0.0,2.7224155098088576,0.008167246529426573,0.1279535289610163
decay,94.6,0.0,0.0,2.695327022882418,0.008085981068647254,0.12668037007547364
decay,94.80000000000001,0.0,0.0,2.6685080709043754,0.008005524212713127,0.12541987933250565
decay,95.0,0.0,0.0,2.641955971957192,0.007925867915871576,0.12417193068198802
decay,95.2,0.0,0.0,2.6156680708088387,0.007847004212426517,0.12293639932801542
decay,95.4,0.0,0.0,2.5896417386472974,0.007768925215941892,0.12171316171642298
decay,95.6,0.0,0.0,2.5638743728176654,0.007691623118452996,0.12050209552243027
decay,95.80000000000001,0.0,0.0,2.5383633965618793,0.0076150901896856376,0.11930307963840832
decay,96.0,0.0,0.0,2.513106258761064,0.007539318776283193,0.11811599416177002
decay,96.2,0.0,0.0,2.4881004336803847,0.007464301301041154,0.11694072038297808
decay,96.4,0.0,0.0,2.4633434207164977,0.007390030262149494,0.11577714077367539
decay,96.6,0.0,0.0,2.4388327441474766,0.00731649823244243,0.1146251389749314
decay,96.80000000000001,0.0,0.0,2.414565952885234,0.0072436978586557016,0.11348459978560599
decay,97.0,0.0,0.0,2.3905406202304293,0.007171621860691289,0.11235540915083018
decay,97.2,0.0,0.0,2.366754343629769,0.007100263030889307,0.11123745415059914
decay,97.4,0.0,0.0,2.343204744435774,0.007029614233307322,0.11013062298848138
decay,97.6,0.0,0.0,2.3198894676689013,0.006959668403006704,0.10903480498043835
decay,97.80000000000001,0.0,0.0,2.2968061817820398,0.0068904185453461195,0.10794989054375587
decay,98.0,0.0,0.0,2.2739525784273713,0.0068218577352821145,0.10687577118608645
decay,98.2,0.0,0.0,2.2513263722255106,0.0067539791166765315,0.10581233949459899
decay,98.4,0.0,0.0,2.228925300536984,0.006686775901610952,0.10475948912523825
decay,98.6,0.0,0.0,2.2067471232359566,0.00662024136970787,0.10371711479208996
decay,98.80000000000001,0.0,0.0,2.1847896224862122,0.006554368867458637,0.10268511225685198
decay,99.0,0.0,0.0,2.1630506025193825,0.006489151807558147,0.10166337831841098
decay,99.2,0.0,0.0,2.141527889415353,0.0064245836682460585,0.10065181080252159
decay,99.4,0.0,0.0,2.1202193308848765,0.006360657992654629,0.0996503085515892
decay,99.6,0.0,0.0,2.0991227960543455,0.006297368388163037,0.09865877141455424
decay,99.80000000000001,0.0,0.0,2.0782361752526914,0.0062347085257580745,0.0976771002368765
decay,100.0,0.0,0.0,2.0575573798004356,0.006172672139401307,0.09670519685062047
decay,100.2,0.0,0.0,2.0370843418007945,0.006111253025402384,0.09574296406463734
decay,100.4,0.0,0.0,2.0168150139329097,0.006050445041798729,0.09479030565484675
decay,100.6,0.0,0.0,1.9967473692471047,0.005990242107741314,0.09384712635461392
decay,100.80000000000001,0.0,0.0,1.9768794009621833,0.00593063820288655,0.09291333184522262
decay,101.0,0.0,0.0,1.9572091222647647,0.0058716273667942945,0.09198882874644394
decay,101.2,0.0,0.0,1.937734566110586,0.005813203698331758,0.09107352460719755
decay,101.4,0.0,0.0,1.9184537850278016,0.005755361355083405,0.09016732789630667
decay,101.6,0.0,0.0,1.8993648509222383,0.005698094552766715,0.0892701479933452
decay,101.80000000000001,0.0,0.0,1.8804658548845732,0.00564139756465372,0.08838189517957494
decay,102.0,0.0,0.0,1.8617549069994603,0.005585264720998381,0.08750248062897463
decay,102.2,0.0,0.0,1.8432301361565129,0.005529690408469539,0.0866318163993561
decay,102.4,0.0,0.0,1.8248896898632117,0.005474669069589635,0.08576981542357094
decay,102.6,0.0,0.0,1.8067317340596447,0.005420195202178934,0.0849163915008033
decay,102.80000000000001,0.0,0.0,1.7887544529350963,0.005366263358805289,0.08407145928794953
decay,103.0,0.0,0.0,1.770956048746477,0.005312868146239431,0.08323493429108442
decay,103.2,0.0,0.0,1.753334741638533,0.005260004224915599,0.08240673285701106
decay,103.4,0.0,0.0,1.7358887694658696,0.005207666308397609,0.08158677216489588
decay,103.6,0.0,0.0,1.718616387616733,0.005155849162850199,0.08077497021798645
decay,103.80000000000001,0.0,0.0,1.7015158688385406,0.005104547606515622,0.0799712458354114
decay,104.0,0.0,0.0,1.6845855030651695,0.005053756509195509,0.07917551864406297
decay,104.2,0.0,0.0,1.6678235972459292,0.005003470791737788,0.07838770907055867
decay,104.4,0.0,0.0,1.651228475176272,0.004953685425528816,0.07760773833328478
decay,104.6,0.0,0.0,1.6347984773301607,0.004904395431990482,0.07683552843451755
decay,104.80000000000001,0.0,0.0,1.6185319606941175,0.004855595882082352,0.07607100215262352
decay,105.0,0.0,0.0,1.602427298602927,0.004807281895808781,0.07531408303433758
decay,105.2,0.0,0.0,1.5864828805769562,0.004759448641730868,0.07456469538711694
decay,105.4,0.0,0.0,1.5706971121611164,0.00471209133648335,0.07382276427157247
decay,105.6,0.0,0.0,1.5550684147654126,0.004665205244296238,0.07308821549397439
decay,105.80000000000001,0.0,0.0,1.539595225507078,0.004618785676521234,0.07236097559883266
decay,106.0,0.0,0.0,1.5242759970542958,0.004572827991162888,0.07164097186155191
decay,106.2,0.0,0.0,1.5091091974714534,0.00452732759241436,0.07092813228115831
decay,106.4,0.0,0.0,1.4940933100659524,0.004482279930197858,0.07022238557309976
decay,106.6,0.0,0.0,1.4792268332365412,0.004437680499709624,0.06952366116211744
decay,106.80000000000001,0.0,0.0,1.4645082803231446,0.004393524840969434,0.0688318891751878
decay,107.0,0.0,0.0,1.4499361794582102,0.004349808538374631,0.06814700043453588
decay,107.2,0.0,0.0,1.4355090734195044,0.004306527220258513,0.06746892645071671
decay,107.4,0.0,0.0,1.4212255194844023,0.004263676558453207,0.0667975994157669
decay,107.6,0.0,0.0,1.4070840892856087,0.004221252267856826,0.06613295219642361
decay,107.80000000000001,0.0,0.0,1.3930833686683153,0.004179250106004946,0.06547491832741081
decay,108.0,0.0,0.0,1.379221957548797,0.004137665872646391,0.06482343200479346
decay,108.2,0.0,0.0,1.3654984697743888,0.004096495409323167,0.06417842807939628
decay,108.4,0.0,0.0,1.3519115329848765,0.00405573459895463,0.0635398420502892
decay,108.6,0.0,0.0,1.338459788475261,0.004015379365425783,0.06290761005833727
decay,108.80000000000001,0.0,0.0,1.3251418910598771,0.003975425673179631,0.06228166887981423
decay,109.0,0.0,0.0,1.3119565089378904,0.0039358695268136715,0.06166195592008085
decay,109.2,0.0,0.0,1.2989023235600972,0.0038967069706802916,0.061048409207324565
decay,109.4,0.0,0.0,1.285978029497082,0.003857934088491246,0.06044096738636285
decay,109.6,0.0,0.0,1.2731823343086697,0.0038195470029260092,0.05983956971250747
decay,109.80000000000001,0.0,0.0,1.2605139584146752,0.0037815418752440255,0.059244156045489736
decay,110.0,0.0,0.0,1.2479716349669556,0.003743914904900867,0.05865466684344692
decay,110.2,0.0,0.0,1.2355541097227116,0.003706662329168135,0.05807104315696745
decay,110.4,0.0,0.0,1.2232601409190718,0.003669780422757215,0.05749322662319637
decay,110.6,0.0,0.0,1.2110884991489115,0.0036332654974467345,0.05692115945999884
decay,110.80000000000001,0.0,0.0,1.1990379672379081,0.0035971139017137244,0.05635478446018168
decay,111.0,0.0,0.0,1.187107340122832,0.003561322020368496,0.0557940449857731
decay,111.2,0.0,0.0,1.1752954247310268,0.0035258862741930803,0.05523888496235826
decay,111.4,0.0,0.0,1.1636010398611112,0.0034908031195833335,0.05468924887347223
decay,111.6,0.0,0.0,1.1520230160648524,0.0034560690481945573,0.05414508175504806
decay,111.80000000000001,0.0,0.0,1.1405601955302216,0.003421680586590665,0.053606329189920414
decay,112.0,0.0,0.0,1.129211431965615,0.0033876342958968453,0.0530729373023839
decay,112.2,0.0,0.0,1.117975590485217,0.0033539267714556512,0.0525448527528052
decay,112.4,0.0,0.0,1.1068515474955167,0.0033205546424865504,0.052022022732289286
decay,112.6,0.0,0.0,1.0958381905829464,0.0032875145717488393,0.05150439495739848
decay,112.80000000000001,0.0,0.0,1.0849344184026346,0.003254803255207904,0.05099191766492383
decay,113.0,0.0,0.0,1.0741391405682787,0.0032224174217048364,0.0504845396067091
decay,113.2,0.0,0.0,1.063451277543099,0.0031903538326292975,0.04998221004452566
decay,113.4,0.0,0.0,1.0528697605318853,0.003158609281595656,0.04948487874499861
decay,113.6,0.0,0.0,1.0423935313741202,0.0031271805941223605,0.04899249597458365
decay,113.80000000000001,0.0,0.0,1.0320215424381547,0.003096064627314464,0.04850501249459327
decay,114.0,0.0,0.0,1.0217527565164557,0.003065258269549367,0.04802237955627342
decay,114.2,0.0,0.0,1.011586146721871,0.003034758440165613,0.047544548895927935
decay,114.4,0.0,0.0,1.0015206963849497,0.003004562089154849,0.047071472730092635
decay,114.6,0.0,0.0,0.991555398952271,0.002974666196856813,0.046603103750756734
decay,114.80000000000001,0.0,0.0,0.9816892578857852,0.0029450677736573556,0.04613939512063191
decay,115.0,0.0,0.0,0.9719212865631665,0.0029157638596894993,0.045680300468468826
decay,115.2,0.0,0.0,0.9622505081791403,0.0028867515245374208,0.04522577388441959
decay,115.4,0.0,0.0,0.95267595564781,0.00285802786694343,0.04477576991544707
decay,115.6,0.0,0.0,0.9431966715059448,0.0028295900145178343,0.04433024356077941
decay,115.80000000000001,0.0,0.0,0.9338117078172282,0.0028014351234516848,0.04388915026740973
decay,116.0,0.0,0.0,0.9245201260774741,0.0027735603782324224,0.043452445925641285
decay,116.2,0.0,0.0,0.915320997120763,0.002745962991362289,0.04302008686467586
decay,116.4,0.0,0.0,0.9062134010265344,0.002718640203079603,0.042592029848247115
decay,116.6,0.0,0.0,0.8971964270275886,0.002691589281082766,0.042168232070296664
decay,116.80000000000001,0.0,0.0,0.888269173419011,0.002664807520257033,0.04174865115069352
decay,117.0,0.0,0.0,0.8794307474680034,0.0026382922424040105,0.04133324513099616
decay,117.2,0.0,0.0,0.8706802653246032,0.00261204079597381,0.04092197247025635
decay,117.4,0.0,0.0,0.8620168519333048,0.0025860505557999142,0.040514792040865326
decay,117.6,0.0,0.0,0.8534396409455501,0.0025603189228366506,0.04011166312444086
decay,117.80000000000001,0.0,0.0,0.844947774633091,0.002534843323899273,0.039712545407755276
decay,118.0,0.0,0.0,0.8365404038022215,0.0025096212114066644,0.03931739897870441
decay,118.2,0.0,0.0,0.8282166877088515,0.0024846500631265545,0.03892618432231602
decay,118.4,0.0,0.0,0.8199757939744349,0.002459927381923305,0.03853886231679844
decay,118.6,0.0,0.0,0.8118168985027318,0.0024354506955081953,0.038155394229628395
decay,118.80000000000001,0.0,0.0,0.803739185397394,0.002411217556192182,0.037775741713677514
decay,119.0,0.0,0.0,0.7957418468803821,0.002387225540641146,0.03739986680337796
decay,119.2,0.0,0.0,0.7878240832111781,0.0023634722496335345,0.03702773191092537
decay,119.4,0.0,0.0,0.7799851026068174,0.002339955307820452,0.03665929982252042
decay,119.6,0.0,0.0,0.7722241211627079,0.002316672363488124,0.036294533694647274
decay,119.80000000000001,0.0,0.0,0.7645403627742358,0.0022936210883227072,0.03593339705038908
decay,120.0,0.0,0.0,0.7569330590591614,0.0022707991771774845,0.03557585377578059
decay,120.2,0.0,0.0,0.7494014492807718,0.0022482043478423155,0.03522186811619627
decay,120.4,0.0,0.0,0.7419447802718134,0.0022258343408154404,0.03487140467277523
decay,120.6,0.0,0.0,0.7345623063591724,0.0022036869190775175,0.034524428398881105
decay,120.80000000000001,0.0,0.0,0.7272532892893033,0.00218175986786791,0.034180904596597256
decay,121.0,0.0,0.0,0.7200169981544108,0.0021600509944632324,0.03384079891325731
decay,121.2,0.0,0.0,0.7128527093193493,0.002138558127958048,0.03350407733800942
decay,121.4,0.0,0.0,0.7057597063492659,0.002117279119047798,0.033170706198415494
decay,121.6,0.0,0.0,0.6987372799379525,0.0020962118398138575,0.03284065215708377
decay,121.80000000000001,0.0,0.0,0.6917847278369155,0.0020753541835107463,0.032513882208335024
decay,122.0,0.0,0.0,0.684901354785152,0.002054704064355456,0.03219036367490215
decay,122.2,0.0,0.0,0.6780864724396195,0.0020342594173188584,0.03187006420466212
decay,122.4,0.0,0.0,0.671339399306405,0.002014018197919215,0.031552951767401034
decay,122.6,0.0,0.0,0.6646594606725731,0.001993978382017719,0.031238994651610934
decay,122.80000000000001,0.0,0.0,0.6580459885386922,0.0019741379656160766,0.030928161461318535
decay,123.0,0.0,0.0,0.6514983215520394,0.001954494964656118,0.03062042111294585
decay,123.2,0.0,0.0,0.6450158049404586,0.0019350474148213759,0.030315742832201554
decay,123.4,0.0,0.0,0.6385977904468867,0.00191579337134066,0.030014096151003675
decay,123.6,0.0,0.0,0.6322436362645267,0.0018967309087935802,0.029715450904432755
decay,123.80000000000001,0.0,0.0,0.6259527069726634,0.00187785812091799,0.029419777227715178
decay,124.0,0.0,0.0,0.6197243734731275,0.0018591731204193826,0.02912704555323699
decay,124.2,0.0,0.0,0.6135580129273772,0.0018406740387821316,0.028837226607586728
decay,124.4,0.0,0.0,0.6074530086942195,0.0018223590260826586,0.028550291408628317
decay,124.60000000000001,0.0,0.0,0.601408750268144,0.001804226250804432,0.02826621126260277
decay,124.8,0.0,0.0,0.5954246332182711,0.0017862738996548134,0.02798495776125874
decay,125.0,0.0,0.0,0.5895000591279088,0.0017685001773837265,0.027706502779011714
decay,125.2,0.0,0.0,0.5836344355347107,0.0017509033066041323,0.027430818470131405
decay,125.4,0.0,0.0,0.5778271758714297,0.0017334815276142893,0.027157877265957198
decay,125.60000000000001,0.0,0.0,0.5720776994072602,0.0017162330982217805,0.02688765187214123
decay,125.8,0.0,0.0,0.5663854311897649,0.0016991562935692948,0.02662011526591895
decay,126.0,0.0,0.0,0.5607498019873774,0.0016822494059621324,0.02635524069340674
decay,126.2,0.0,0.0,0.5551702482324817,0.0016655107446974452,0.02609300166692664
decay,126.4,0.0,0.0,0.549646211965053,0.0016489386358951592,0.025833371962357493
decay,126.60000000000001,0.0,0.0,0.5441771407768606,0.001632531422330582,0.02557632561651245
decay,126.8,0.0,0.0,0.5387624877562288,0.0016162874632686865,0.025321836924542755
decay,127.0,0.0,0.0,0.5334017114333425,0.0016002051343000274,0.025069880437367097
decay,127.2,0.0,0.0,0.5280942757261023,0.001584282827178307,0.02482043095912681
decay,127.4,0.0,0.0,0.5228396498865148,0.0015685189496595444,0.024573463544666194
decay,127.60000000000001,0.0,0.0,0.5176373084476171,0.0015529119253428515,0.024328953497038005
decay,127.8,0.0,0.0,0.5124867311709304,0.0015374601935127911,0.024086876365033726
decay,128.0,0.0,0.0,0.5073874029944341,0.0015221622089833023,0.023847207940738403
decay,128.2,0.0,0.0,0.502338813981062,0.001507016441943186,0.02360992425710991
decay,128.4,0.0,0.0,0.49734045926770426,0.0014920213778031129,0.0233750015855821
decay,128.60000000000002,0.0,0.0,0.49239183901472494,0.001477175517044175,0.02314241643369207
decay,128.8,0.0,0.0,0.48749245835597593,0.001462477375067928,0.02291214554273087
decay,129.0,0.0,0.0,0.48264182734930755,0.0014479254820479227,0.022684165885417454
decay,129.2,0.0,0.0,0.4778394609275769,0.0014335183827827308,0.022458454663596115
decay,129.4,0.0,0.0,0.47308487885013906,0.0014192546365504172,0.022234989305956535
decay,129.60000000000002,0.0,0.0,0.46837760565482517,0.0014051328169644756,0.022013747465776782
decay,129.8,0.0,0.0,0.46371717061039336,0.00139115151183118,0.021794707018688488
decay,130.0,0.0,0.0,0.45910310766945484,0.0013773093230083646,0.021577846060464378
decay,130.2,0.0,0.0,0.4545349554218703,0.001363604866265611,0.021363142904827902
decay,130.4,0.0,0.0,0.45001225704860787,0.0013500367711458236,0.02115057608128457
decay,130.60000000000002,0.0,0.0,0.4455345602760618,0.0013366036808281855,0.020940124332974906
decay,130.8,0.0,0.0,0.4411014173308238,0.0013233042519924714,0.02073176661454872
decay,131.0,0.0,0.0,0.43671238489490477,0.0013101371546847143,0.020525482090060523
decay,131.2,0.0,0.0,0.4323670240614034,0.0012971010721842104,0.02032125013088596
decay,131.4,0.0,0.0,0.4280649002906147,0.0012841947008718443,0.020119050313658893
decay,131.60000000000002,0.0,0.0,0.4238055833665768,0.0012714167500997304,0.01991886241822911
decay,131.8,0.0,0.0,0.4195886473540488,0.0012587659420621464,0.019720666425640295
decay,132.0,0.0,0.0,0.41541367055591466,0.001246241011667744,0.01952444251612799
decay,132.2,0.0,0.0,0.4112802354710152,0.0012338407064130456,0.019330171067137716
decay,132.4,0.0,0.0,0.40718792875239684,0.0012215637862571906,0.019137832651362652
decay,132.60000000000002,0.0,0.0,0.4031363411659783,0.001209409023497935,0.01894740803480098
decay,132.8,0.0,0.0,0.39912506754962496,0.001197375202648875,0.018758878174832374
decay,133.0,0.0,0.0,0.3951537067726318,0.0011854611203178955,0.018572224218313695
decay,133.2,0.0,0.0,0.39122186169561185,0.0011736655850868355,0.018387427499693756
decay,133.4,0.0,0.0,0.38732913913078026,0.001161987417392341,0.018204469539146673
decay,133.60000000000002,0.0,0.0,0.38347514980263697,0.001150425449407911,0.018023332040723938
decay,133.8,0.0,0.0,0.37965950830903833,0.001138978524927115,0.0178439968905248
decay,134.0,0.0,0.0,0.3758818330826545,0.0011276454992479635,0.01766644615488476
decay,134.2,0.0,0.0,0.37214174635281483,0.0011164252390584446,0.017490662078582297
decay,134.4,0.0,0.0,0.368438874107729,0.001105316622323187,0.017316627083063262
decay,134.60000000000002,0.0,0.0,0.3647728460570875,0.0010943185381712625,0.01714432376468311
decay,134.8,0.0,0.0,0.3611432955950306,0.0010834298867850919,0.016973734892966438
decay,135.0,0.0,0.0,0.3575498597634869,0.0010726495792904608,0.016804843408883885
decay,135.2,0.0,0.0,0.35399217921587867,0.0010619765376476361,0.0166376324231463
decay,135.4,0.0,0.0,0.3504698981811862,0.0010514096945435586,0.01647208521451575
decay,135.60000000000002,0.0,0.0,0.34698266442837095,0.0010409479932851128,0.016308185228133435
decay,135.8,0.0,0.0,0.3435301292311521,0.0010305903876934564,0.01614591607386415
decay,136.0,0.0,0.0,0.3401119473331326,0.0010203358419993978,0.01598526152465723
decay,136.2,0.0,0.0,0.33672777691327394,0.0010101833307398218,0.015826205514923874
decay,136.4,0.0,0.0,0.3333772795517136,0.0010001318386551408,0.01566873213893054
decay,136.60000000000002,0.0,0.0,0.3300601201959236,0.0009901803605877708,0.01551282564920841
decay,136.8,0.0,0.0,0.3267759671272048,0.0009803279013816143,0.015358470454978625
decay,137.0,0.0,0.0,0.3235244919275129,0.0009705734757825388,0.015205651120593107
decay,137.2,0.0,0.0,0.3203053694466184,0.0009609161083398552,0.015054352363991065
decay,137.4,0.0,0.0,0.3171182777695901,0.0009513548333087704,0.014904559055170736
decay,137.60000000000002,0.0,0.0,0.31396289818460493,0.0009418886945538148,0.014756256214676432
decay,137.8,0.0,0.0,0.3108389151510753,0.0009325167454532259,0.01460942901210054
decay,138.0,0.0,0.0,0.30774601626809395,0.0009232380488042818,0.014464062764600416
decay,138.2,0.0,0.0,0.30468389224319536,0.0009140516767295861,0.014320142935430182
decay,138.4,0.0,0.0,0.30165223686142484,0.0009049567105842745,0.014177655132486967
decay,138.60000000000002,0.0,0.0,0.29865074695471794,0.0008959522408641538,0.014036585106871743
decay,138.8,0.0,0.0,0.29567912237158356,0.0008870373671147507,0.013896918751464427
decay,139.0,0.0,0.0,0.29273706594708643,0.0008782111978412593,0.013758642099513062
decay,139.2,0.0,0.0,0.2898242834731323,0.000869472850419397,0.01362174132323722
decay,139.4,0.0,0.0,0.28694048366904606,0.0008608214510071382,0.013486202732445165
decay,139.60000000000002,0.0,0.0,0.2840853781524448,0.0008522561344573344,0.013352012773164905
decay,139.8,0.0,0.0,0.28125868141039767,0.000843776044231193,0.01321915802628869
decay,140.0,0.0,0.0,0.2784601107708746,0.0008353803323126239,0.013087625206231107
decay,140.2,0.0,0.0,0.2756893863744794,0.0008270681591234381,0.012957401159600531
decay,140.4,0.0,0.0,0.27294623114646327,0.0008188386934393898,0.012828472863883774
decay,140.60000000000002,0.0,0.0,0.2702303707690178,0.0008106911123070534,0.012700827426143837
decay,140.8,0.0,0.0,0.26754153365384215,0.0008026246009615265,0.01257445208173058
decay,141.0,0.0,0.0,0.2648794509149842,0.0007946383527449527,0.012449334193004258
decay,141.2,0.0,0.0,0.2622438563419511,0.0007867315690258533,0.012325461248071701
decay,141.4,0.0,0.0,0.25963448637308917,0.0007789034591192675,0.012202820859535191
decay,141.60000000000002,0.0,0.0,0.2570510800692274,0.0007711532402076822,0.012081400763253687
decay,141.8,0.0,0.0,0.25449337908758274,0.0007634801372627482,0.01196118881711639
decay,142.0,0.0,0.0,0.2519611276559253,0.0007558833829677759,0.01184217299982849
decay,142.2,0.0,0.0,0.24945407254700208,0.0007483622176410063,0.011724341409709097
decay,142.4,0.0,0.0,0.24697196305321215,0.0007409158891596364,0.01160768226350097
decay,142.60000000000002,0.0,0.0,0.244514550961538,0.000733543652884614,0.011492183895192286
decay,142.8,0.0,0.0,0.24208159052872344,0.0007262447715861703,0.011377834754850002
decay,143.0,0.0,0.0,0.23967283845669687,0.0007190185153700907,0.011264623407464753
decay,143.2,0.0,0.0,0.2372880538682442,0.0007118641616047326,0.011152538531807477
decay,143.4,0.0,0.0,0.2349269982829184,0.0007047809948487553,0.011041568919297166
decay,143.60000000000002,0.0,0.0,0.2325894355931943,0.0006977683067795829,0.010931703472880132
decay,143.8,0.0,0.0,0.23027513204085515,0.0006908253961225655,0.010822931205920192
decay,144.0,0.0,0.0,0.22798385619361639,0.0006839515685808492,0.01071524124109997
decay,144.2,0.0,0.0,0.22571537892198418,0.0006771461367659525,0.010608622809333257
decay,144.4,0.0,0.0,0.22346947337634077,0.0006704084201290223,0.010503065248688015
decay,144.60000000000002,0.0,0.0,0.22124591496426016,0.0006637377448927805,0.010398558003320228
decay,144.8,0.0,0.0,0.2190444813280484,0.0006571334439841452,0.010295090622418275
decay,145.0,0.0,0.0,0.2168649523225073,0.0006505948569675219,0.010192652759157842
decay,145.2,0.0,0.0,0.21470710999291967,0.000644121329978759,0.010091234169667224
decay,145.4,0.0,0.0,0.2125707385532543,0.000637712215659763,0.009990824712002952
decay,145.60000000000002,0.0,0.0,0.21045562436458715,0.0006313668730937614,0.009891414345135597
decay,145.8,0.0,0.0,0.2083615559137369,0.0006250846677412107,0.009792993127945635
decay,146.0,0.0,0.0,0.20628832379211343,0.0006188649713763403,0.00969555121822933
decay,146.2,0.0,0.0,0.2042357206747765,0.0006127071620243295,0.009599078871714494
decay,146.4,0.0,0.0,0.20220354129970386,0.0006066106238991116,0.00950356644108608
decay,146.60000000000002,0.0,0.0,0.2001915824472647,0.0006005747473417941,0.009409004375021441
decay,146.8,0.0,0.0,0.19819964291989733,0.000594598928759692,0.009315383217235174
decay,147.0,0.0,0.0,0.19622752352198888,0.0005886825705659666,0.009222693605533478
decay,147.2,0.0,0.0,0.19427502703995628,0.0005828250811198689,0.009130926270877944
decay,147.4,0.0,0.0,0.1923419582225237,0.0005770258746675711,0.009040072036458614
decay,147.60000000000002,0.0,0.0,0.1904281237611987,0.0005712843712835961,0.00895012181677634
decay,147.8,0.0,0.0,0.188533332270941,0.000565599996812823,0.008861066616734227
decay,148.0,0.0,0.0,0.18665739427102182,0.0005599721828130655,0.008772897530738026
decay,148.2,0.0,0.0,0.1848001221660783,0.0005544003664982349,0.00868560574180568
decay,148.4,0.0,0.0,0.18296133022735148,0.0005488839906820544,0.00859918252068552
decay,148.60000000000002,0.0,0.0,0.1811408345741158,0.0005434225037223475,0.008513619224983443
decay,148.8,0.0,0.0,0.17933845315528912,0.0005380153594658674,0.008428907298298588
decay,149.0,0.0,0.0,0.17755400573122698,0.000532662017193681,0.008345038269367668
decay,149.2,0.0,0.0,0.17578731385570015,0.0005273619415671005,0.008262003751217908
decay,149.4,0.0,0.0,0.17403820085804864,0.0005221146025741459,0.008179795440328286
decay,149.60000000000002,0.0,0.0,0.17230649182551527,0.0005169194754765458,0.008098405115799219
decay,149.8,0.0,0.0,0.1705920135857538,0.0005117760407572614,0.008017824638530428
decay,150.0,0.0,0.0,0.16889459468951157,0.0005066837840685347,0.007938045950407044
decay,150.2,0.0,0.0,0.16721406539348407,0.0005016421961804523,0.007859061073493752
decay,150.4,0.0,0.0,0.1655502576433413,0.0004966507729300239,0.007780862109237042
decay,150.60000000000002,0.0,0.0,0.1639030050569219,0.0004917090151707657,0.007703441237675329
decay,150.8,0.0,0.0,0.16227214290759462,0.0004868164287227839,0.007626790716656947
decay,151.0,0.0,0.0,0.16065750810778545,0.0004819725243233564,0.007550902881065916
decay,151.2,0.0,0.0,0.15905893919266864,0.00047717681757800595,0.007475770142055426
decay,151.4,0.0,0.0,0.1574762763040205,0.0004724288289120615,0.007401384986288963
decay,151.60000000000002,0.0,0.0,0.15590936117423349,0.00046772808352270047,0.007327739975188974
decay,151.8,0.0,0.0,0.15435803711048887,0.0004630741113314666,0.007254827744192977
decay,152.0,0.0,0.0,0.15282214897908744,0.00045846644693726236,0.00718264100201711
decay,152.2,0.0,0.0,0.1513015431899363,0.0004539046295698089,0.007111172529927006
decay,152.4,0.0,0.0,0.14979606768118892,0.00044938820304356677,0.007040415181015879
decay,152.60000000000002,0.0,0.0,0.14830557190403995,0.00044491671571211984,0.006970361879489878
decay,152.8,0.0,0.0,0.1468299068076702,0.0004404897204230106,0.006901005619960499
decay,153.0,0.0,0.0,0.14536892482433977,0.0004361067744730193,0.00683233946674397
decay,153.2,0.0,0.0,0.14392247985463305,0.00043176743956389917,0.006764356553167754
decay,153.4,0.0,0.0,0.14249042725284722,0.00042747128175854164,0.006697050080883819
decay,153.60000000000002,0.0,0.0,0.14107262381252922,0.00042321787143758766,0.006630413319188873
decay,153.8,0.0,0.0,0.13966892775215364,0.0004190067832564609,0.006564439604351221
decay,154.0,0.0,0.0,0.1382791987009443,0.0004148375961028329,0.006499122338944382
decay,154.2,0.0,0.0,0.1369032976848381,0.00041070989305451433,0.006434454991187391
decay,154.4,0.0,0.0,0.13554108711258675,0.00040662326133776024,0.006370431094291577
decay,154.60000000000002,0.0,0.0,0.1341924307619979,0.00040257729228599374,0.006307044245813902
decay,154.8,0.0,0.0,0.1328571937663128,0.0003985715812989384,0.006244288107016702
decay,155.0,0.0,0.0,0.13153524260071914,0.00039460572780215743,0.0061821564022337995
decay,155.2,0.0,0.0,0.1302264450689985,0.0003906793352069955,0.0061206429182429295
decay,155.4,0.0,0.0,0.12893067029030703,0.0003867920108709211,0.00605974150364443
decay,155.60000000000002,0.0,0.0,0.12764778868608723,0.0003829433660582617,0.0059994460682461
decay,155.8,0.0,0.0,0.1263776719671096,0.00037913301590132884,0.0059397505824541515
decay,156.0,0.0,0.0,0.1251201931206438,0.0003753605793619314,0.005880649076670259
decay,156.2,0.0,0.0,0.1238752263977573,0.00037162567919327193,0.005822135640694594
decay,156.4,0.0,0.0,0.12264264730074009,0.00036792794190222027,0.005764204423134784
decay,156.60000000000002,0.0,0.0,0.1214223325706554,0.00036426699771196624,0.005706849630820804
decay,156.8,0.0,0.0,0.1202141601750137,0.0003606424805250411,0.005650065528225644
decay,157.0,0.0,0.0,0.11901800929556819,0.0003570540278867046,0.005593846436891705
decay,157.2,0.0,0.0,0.11783376031623437,0.0003535012809487031,0.0055381867348630156
decay,157.4,0.0,0.0,0.11666129481112697,0.0003499838844333809,0.005483080856122967
decay,157.60000000000002,0.0,0.0,0.11550049553271886,0.0003465014865981566,0.0054285232900377865
decay,157.8,0.0,0.0,0.11435124640011496,0.0003430537392003449,0.005374508580805403
decay,158.0,0.0,0.0,0.11321343248744399,0.000339640297462332,0.005321031326909868
decay,158.2,0.0,0.0,0.11208694001236662,0.00033626082003709987,0.005268086180581231
decay,158.4,0.0,0.0,0.11097165632469645,0.00033291496897408935,0.005215667847260733
decay,158.60000000000002,0.0,0.0,0.10986746989513548,0.00032960240968540644,0.005163771085071368
decay,158.8,0.0,0.0,0.10877427030412061,0.0003263228109123618,0.005112390704293669
decay,159.0,0.0,0.0,0.1076919482307818,0.0003230758446923454,0.005061521566846745
decay,159.2,0.0,0.0,0.10662039544200957,0.0003198611863260287,0.00501115858577445
decay,159.4,0.0,0.0,0.10555950478163205,0.00031667851434489613,0.004961296724736706
decay,159.60000000000002,0.0,0.0,0.10450917015969925,0.00031352751047909776,0.0049119309975058645
decay,159.8,0.0,0.0,0.10346928654187378,0.00031040785962562135,0.004863056467468068
decay,160.0,0.0,0.0,0.10243974993892728,0.00030731924981678186,0.004814668247129582
decay,160.2,0.0,0.0,0.10142045739634133,0.00030426137218902396,0.0047667614976280425
decay,160.4,0.0,0.0,0.10041130698401225,0.0003012339209520368,0.004719331428248576
decay,160.60000000000002,0.0,0.0,0.09941219778605793,0.0002982365933581738,0.004672373295944723
decay,160.8,0.0,0.0,0.09842302989072609,0.0002952690896721783,0.004625882404864126
decay,161.0,0.0,0.0,0.09744370438040278,0.0002923311131412084,0.004579854105878931
decay,161.2,0.0,0.0,0.09647412332172096,0.0002894223699651629,0.004534283796120885
decay,161.4,0.0,0.0,0.0955141897557665,0.0002865425692672995,0.004489166918521026
decay,161.60000000000002,0.0,0.0,0.09456380768838298,0.0002836914230651489,0.004444498961354
decay,161.8,0.0,0.0,0.09362288208057196,0.0002808686462417159,0.004400275457786882
decay,162.0,0.0,0.0,0.09269131883898826,0.0002780739565169648,0.004356491985432448
decay,162.2,0.0,0.0,0.09176902480653155,0.00027530707441959464,0.004313144165906983
decay,162.4,0.0,0.0,0.09085590775302971,0.0002725677232590891,0.004270227664392396
decay,162.60000000000002,0.0,0.0,0.08995187636601676,0.0002698556290980503,0.004227738189202788
decay,162.8,0.0,0.0,0.0890568402416007,0.0002671705207248021,0.004185671491355233
decay,163.0,0.0,0.0,0.08817070987542301,0.00026451212962626903,0.004144023364144882
decay,163.2,0.0,0.0,0.0872933966537087,0.0002618801899611261,0.004102789642724309
decay,163.4,0.0,0.0,0.08642481284440443,0.00025927443853321325,0.0040619662036870076
decay,163.60000000000002,0.0,0.0,0.0855648715884055,0.0002566946147652165,0.004021548964655059
decay,163.8,0.0,0.0,0.0847134868908698,0.0002541404606726094,0.003981533883870881
decay,164.0,0.0,0.0,0.08387057361261807,0.0002516117208378542,0.003941916959793049
decay,164.2,0.0,0.0,0.0830360474616199,0.0002491081423848597,0.0039026942306961353
decay,164.4,0.0,0.0,0.08220982498456475,0.00024662947495369427,0.0038638617742745435
decay,164.60000000000002,0.0,0.0,0.08139182355851647,0.00024417547067554944,0.003825415707250274
decay,164.8,0.0,0.0,0.08058196138265088,0.00024174588414795263,0.0037873521849845914
decay,165.0,0.0,0.0,0.07978015747007547,0.0002393404724102264,0.003749667401093547
decay,165.2,0.0,0.0,0.07898633163973068,0.00023695899491919204,0.0037123575870673417
decay,165.4,0.0,0.0,0.07820040450837196,0.00023460121352511588,0.003675419011893482
decay,165.60000000000002,0.0,0.0,0.0774222974826313,0.0002322668924478939,0.003638847981683671
decay,165.8,0.0,0.0,0.07665193275115777,0.0002299557982534733,0.003602640839304415
decay,166.0,0.0,0.0,0.07588923327683617,0.0002276676998305085,0.0035667939640113
decay,166.2,0.0,0.0,0.07513412278908357,0.00022540236836725072,0.0035313037710869278
decay,166.4,0.0,0.0,0.0743865257762217,0.00022315957732866514,0.00349616671148242
decay,166.60000000000002,0.0,0.0,0.0736463674779264,0.0002209391024337792,0.0034613792714625405
decay,166.8,0.0,0.0,0.07291357387775124,0.00021874072163325373,0.0034269379722543084
decay,167.0,0.0,0.0,0.07218807169572532,0.00021656421508717594,0.00339283936969909
decay,167.2,0.0,0.0,0.07146978838102595,0.00021440936514307787,0.00335908005390822
decay,167.4,0.0,0.0,0.07075865210472285,0.00021227595631416856,0.0033256566489219736
decay,167.60000000000002,0.0,0.0,0.07005459175259604,0.00021016377525778811,0.0032925658123720137
decay,167.8,0.0,0.0,0.06935753691802363,0.0002080726107540709,0.0032598042351471104
decay,168.0,0.0,0.0,0.06866741789494109,0.00020600225368482328,0.003227368641062231
decay,168.2,0.0,0.0,0.06798416567087108,0.00020395249701261325,0.0031952557865309408
decay,168.4,0.0,0.0,0.06730771192002177,0.00020192313576006534,0.0031634624602410234
decay,168.60000000000002,0.0,0.0,0.06663798899645441,0.00019991396698936325,0.0031319854828333574
decay,168.8,0.0,0.0,0.0659749299273186,0.0001979247897819558,0.003100821706583974
decay,169.0,0.0,0.0,0.06531846840615485,0.00019595540521846457,0.003069968015089278
decay,169.2,0.0,0.0,0.06466853878626391,0.00019400561635879175,0.0030394213229544037
decay,169.4,0.0,0.0,0.06402507607414216,0.0001920752282224265,0.0030091785754846815
decay,169.60000000000002,0.0,0.0,0.06338801592298225,0.00019016404776894675,0.0029792367483801657
decay,169.8,0.0,0.0,0.06275729462623822,0.00018827188387871466,0.002949592847433196
decay,170.0,0.0,0.0,0.06213284911125476,0.00018639854733376428,0.0029202439082289737
decay,170.2,0.0,0.0,0.06151461693295994,0.00018454385079887982,0.002891186995849117
decay,170.4,0.0,0.0,0.060902536267620704,0.00018270760880286212,0.002862419204578173
decay,170.60000000000002,0.0,0.0,0.06029654590666052,0.00018088963771998155,0.0028339376576130442
decay,170.8,0.0,0.0,0.05969658525053834,0.00017908975575161502,0.0028057395067753016
decay,171.0,0.0,0.0,0.05910259430268853,0.00017730778290806558,0.002777821932226361
decay,171.2,0.0,0.0,0.05851451366352137,0.0001755435409905641,0.002750182142185504
decay,171.4,0.0,0.0,0.057932284524482715,0.00017379685357344816,0.0027228173726506874
decay,171.60000000000002,0.0,0.0,0.05735584866217352,0.00017206754598652057,0.0026957248871221553
decay,171.8,0.0,0.0,0.056785148432527396,0.0001703554452975822,0.0026689019763287878
decay,172.0,0.0,0.0,0.0562201267650456,0.0001686603802951368,0.0026423459579571432
decay,172.2,0.0,0.0,0.055660727157090605,0.00016698218147127183,0.0026160541763832583
decay,172.4,0.0,0.0,0.05510689366823527,0.0001653206810047058,0.002590024002407058
decay,172.60000000000002,0.0,0.0,0.054558570914669376,0.00016367571274400814,0.0025642528329894608
decay,172.8,0.0,0.0,0.05401570406366067,0.00016204711219098202,0.0025387380909920516
decay,173.0,0.0,0.0,0.05347823882807152,0.00016043471648421456,0.0025134772249193614
decay,173.2,0.0,0.0,0.05294612146093052,0.00015883836438279156,0.0024884677086637343
decay,173.4,0.0,0.0,0.05241929875005749,0.00015725789625017247,0.002463707041252702
decay,173.60000000000002,0.0,0.0,0.05189771801274235,0.00015569315403822707,0.0024391927465988905
decay,173.8,0.0,0.0,0.05138132709047678,0.00015414398127143035,0.002414922373252409
decay,174.0,0.0,0.0,0.05087007434373822,0.00015261022303121466,0.0023908934941556962
decay,174.2,0.0,0.0,0.050363908646825856,0.00015109172594047758,0.002367103706400815
decay,174.4,0.0,0.0,0.04986277938274819,0.00014958833814824457,0.002343550630989165
decay,174.60000000000002,0.0,0.0,0.049366636438161256,0.00014809990931448377,0.002320231912593579
decay,174.8,0.0,0.0,0.04887543019835719,0.00014662629059507157,0.002297145219322788
decay,175.0,0.0,0.0,0.04838911154230265,0.00014516733462690797,0.0022742882424882246
decay,175.2,0.0,0.0,0.0479076318377267,0.0001437228955131801,0.002251658696373155
decay,175.4,0.0,0.0,0.04743094293625764,0.0001422928288087729,0.002229254318004109
decay,175.60000000000002,0.0,0.0,0.046958997168608116,0.00014087699150582434,0.0022070728669245816
decay,175.8,0.0,0.0,0.04649174733980813,0.0001394752420194244,0.0021851121249709823
decay,176.0,0.0,0.0,0.04602914672448538,0.00013808744017345615,0.002163369896050813
decay,176.2,0.0,0.0,0.04557114906219286,0.0001367134471865786,0.0021418440059230645
decay,176.4,0.0,0.0,0.04511770855278257,0.00013535312565834772,0.0021205323019807807
decay,176.60000000000002,0.0,0.0,0.044668779851825734,0.0001340063395554772,0.0020994326530358095
decay,176.8,0.0,0.0,0.044224318066078294,0.00013267295419823488,0.00207854294910568
decay,177.0,0.0,0.0,0.04378427874899116,0.00013135283624697347,0.0020578611012025843
decay,177.2,0.0,0.0,0.04334861789626597,0.00013004585368879792,0.0020373850411245006
decay,177.4,0.0,0.0,0.04291729194145427,0.00012875187582436282,0.0020171127212483507
decay,177.60000000000002,0.0,0.0,0.042490257751601285,0.00012747077325480385,0.0019970421143252603
decay,177.8,0.0,0.0,0.0420674726229322,0.0001262024178687966,0.0019771712132778136
decay,178.0,0.0,0.0,0.04164889427658171,0.00012494668282974513,0.0019574980309993405
decay,178.2,0.0,0.0,0.04123448085436641,0.00012370344256309922,0.0019380206001552212
decay,178.4,0.0,0.0,0.040824190914598685,0.00012247257274379606,0.0019187369729861382
decay,178.60000000000002,0.0,0.0,0.0404179834279427,0.00012125395028382811,0.0018996452211133069
decay,178.8,0.0,0.0,0.040015817773311306,0.00012004745331993392,0.0018807434353456313
decay,179.0,0.0,0.0,0.03961765373380391,0.00011885296120141172,0.0018620297254887837
decay,179.2,0.0,0.0,0.03922345149268467,0.00011767035447805401,0.0018435022201561794
decay,179.4,0.0,0.0,0.03883317162940099,0.00011649951488820297,0.0018251590665818464
decay,179.60000000000002,0.0,0.0,0.03844677511564134,0.00011534032534692402,0.001806998430435143
decay,179.8,0.0,0.0,0.03806422331143237,0.0001141926699342971,0.0017890184956373212
decay,180.0,0.0,0.0,0.03768547796127486,0.00011305643388382459,0.0017712174641799185


==> anc/analysis/synthetic_conditions.csv <==
condition,N_W,C_W,H_W,a_W,y_W,Q_W
1,2.03,0.03,1.0,2.0,0.23279999999999998,0.2628
2,4.03,0.03,1.0,4.0,0.3528,0.38280000000000003


==> anc/analysis/synthetic_error_vertices.csv <==
s,t,gamma,eta
0.06000000000000001,0.10279999999999995,0.10936170212765953,0.4000000000000001
0.07000000000000002,0.08279999999999993,0.08903225806451606,0.46666666666666684
0.06000000000000001,0.12279999999999996,0.1306382978723404,0.4000000000000001
0.05,0.14279999999999998,0.1503157894736842,0.33333333333333337


==> anc/analysis/variable_flow_conditions.csv <==
a_W,H_W,f,y_W
2.0,1.0,0.1,0.1952
4.0,1.0,0.15,0.3528
3.0,1.5,0.2,0.4056


==> anc/analysis/verify_extensions.py <==
"""Verify variable-flow and storage results using synthetic data only.
Run: python analysis/verify_extensions.py
Dependencies: numpy, scipy, sympy, matplotlib.
"""
from pathlib import Path
import csv
import json
import numpy as np
import sympy as sp
from scipy.integrate import solve_ivp
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent.parent
OUT = ROOT / "analysis"


def write_csv(name, columns, rows):
    with (OUT / name).open("w", newline="", encoding="utf-8") as stream:
        writer = csv.writer(stream)
        writer.writerow(columns)
        writer.writerows(rows)


def variable_flow():
    eta, gamma = sp.Rational(2, 5), sp.Rational(3, 25)
    a = [sp.Rational(2), sp.Rational(4), sp.Rational(3)]
    H = [sp.Rational(1), sp.Rational(1), sp.Rational(3, 2)]
    f = [sp.Rational(1, 10), sp.Rational(3, 20), sp.Rational(1, 5)]
    Z = sp.Matrix([[fi*ai, hi, -fi*hi] for ai, hi, fi in zip(a, H, f)])
    y = sp.Matrix([gamma*hi+fi*eta*(ai-gamma*hi)
                   for ai, hi, fi in zip(a, H, f)])
    recovered = Z.inv()*y
    assert recovered == sp.Matrix([eta, gamma, eta*gamma])
    assert all(gamma*hi <= ai for ai, hi in zip(a, H))
    # A unique exact linear fit can still fail the model's product constraint.
    wrong = sp.Matrix([eta, gamma, sp.Rational(1, 20)])
    linear_candidate = Z.inv()*(Z*wrong)
    assert linear_candidate[2] != linear_candidate[0]*linear_candidate[1]
    a0, h0 = sp.Rational(2), sp.Rational(1)
    f1, f2 = sp.Rational(1, 10), sp.Rational(1, 5)
    y1 = gamma*h0+f1*eta*(a0-gamma*h0)
    y2 = gamma*h0+f2*eta*(a0-gamma*h0)
    d = (y2-y1)/(f2-f1)
    b = (f2*y1-f1*y2)/(f2-f1)
    assert b/h0 == gamma and d/(a0-b) == eta
    assert 0 <= b <= min(a0, h0) and 0 <= d <= a0-b
    # Saturation makes the output independent of eta.
    sat_a = sat_H = sp.Rational(1, 2)
    for eta_candidate in [sp.Rational(0), sp.Rational(2, 5), sp.Rational(1)]:
        assert all(sat_H+fi*eta_candidate*(sat_a-sat_H) == sat_a
                   for fi in [f1, f2])
    write_csv("variable_flow_conditions.csv", ["a_W", "H_W", "f", "y_W"],
              [[float(x) for x in row] for row in zip(a, H, f, y)])
    return {"rank": Z.rank(), "determinant": str(Z.det()),
            "recovered_eta": str(recovered[0]),
            "recovered_gamma": str(recovered[1]),
            "recovered_product": str(recovered[2]),
            "off_product_candidate_rejected": True,
            "saturated_residual_degeneracy_checked": True,
            "two_flow_example": {"y1": str(y1), "y2": str(y2),
                                 "b": str(b), "d": str(d)}}


def storage():
    ks, kr, f = 0.02, 0.03, 0.15
    sigma = ks+kr
    N0, B0, duration, final = 1.0, 0.2, 60.0, 180.0
    R0 = N0-B0
    Epeak = R0/sigma*(1-np.exp(-sigma*duration))

    def E_exact(t):
        t = np.asarray(t)
        return np.where(t <= duration,
                        R0/sigma*(1-np.exp(-sigma*t)),
                        Epeak*np.exp(-sigma*(t-duration)))

    int_E_on = R0/sigma*(duration-(1-np.exp(-sigma*duration))/sigma)
    int_E_off = Epeak/sigma*(1-np.exp(-sigma*(final-duration)))
    int_E = int_E_on+int_E_off
    E_end = float(E_exact(final))
    int_q = B0*duration+f*ks*int_E
    int_O = ((1-f)*ks+kr)*int_E
    int_N = N0*duration
    residual = E_end+int_q+int_O-int_N
    assert abs(residual) < 1e-10
    assert int_q <= int_N and f*ks*Epeak > 0

    # Independent integration of state, accumulated outputs and normalized output.
    def rhs(N, B):
        def fun(t, state):
            energy = state[0]
            return [N-B-sigma*energy, B+f*ks*energy,
                    ((1-f)*ks+kr)*energy, ks*energy]
        return fun

    on = solve_ivp(rhs(N0, B0), [0, duration], np.zeros(4),
                   rtol=1e-11, atol=1e-12, max_step=1.0, dense_output=True)
    off = solve_ivp(rhs(0.0, 0.0), [duration, final], on.y[:, -1],
                    rtol=1e-11, atol=1e-12, max_step=1.0, dense_output=True)
    assert on.success and off.success
    assert np.allclose(off.y[:3, -1], [E_end, int_q, int_O], rtol=1e-9, atol=1e-9)
    t_on = np.linspace(0, duration, 301)
    t_off = np.linspace(duration, final, 601)
    state_error = max(float(np.max(abs(on.sol(t_on)[0]-E_exact(t_on)))),
                      float(np.max(abs(off.sol(t_off)[0]-E_exact(t_off)))))
    assert state_error < 1e-8

    # Recovery from integrated loading and decay, using the numerical ODE solution.
    stop_decay = 120.0
    W1 = on.y[3, -1]
    W2 = off.sol(stop_decay)[3]-on.y[3, -1]
    d1 = ks*on.y[0, -1]
    d2 = ks*(off.sol(stop_decay)[0]-on.y[0, -1])
    matrix = np.array([[R0*duration, -W1], [0., -W2]])
    recovered = np.linalg.solve(matrix, [d1, d2])
    assert np.allclose(recovered, [ks, sigma], rtol=1e-9, atol=1e-10)
    assert 0 < recovered[0] < recovered[1]

    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 10,
                         "pdf.fonttype": 42, "axes.spines.top": False,
                         "axes.spines.right": False})
    fig, ax = plt.subplots(figsize=(7.2, 3.8))
    ax.plot([0, duration, duration, final], [N0, N0, 0, 0],
            color="#65778a", lw=2, label="Source input N (synthetic)")
    ax.plot(t_on, B0+f*ks*E_exact(t_on), color="#006d77", lw=2,
            label="Attributed output q_dyn")
    ax.plot([duration, duration], [B0+f*ks*Epeak, f*ks*Epeak],
            color="#006d77", lw=2)
    ax.plot(t_off, f*ks*E_exact(t_off), color="#006d77", lw=2)
    ax.axvline(duration, color="#adb5bd", lw=.8, ls=":")
    ax.annotate("Delayed output after input stops",
                xy=(75, f*ks*float(E_exact(75))), xytext=(82, .34),
                arrowprops={"arrowstyle": "->", "color": "#343a40"}, fontsize=9)
    ax.set(xlabel="Time (s)", ylabel="Power (W)", xlim=(0, final), ylim=(-.04, 1.12))
    ax.grid(axis="y", alpha=.18)
    ax.legend(loc="upper right", frameon=False, fontsize=9)
    fig.tight_layout()
    fig.savefig(ROOT/"storage_example.pdf", metadata={"CreationDate": None})
    plt.close(fig)
    rows = []
    for phase, grid, N, B in [("loading", t_on, N0, B0), ("decay", t_off, 0., 0.)]:
        for time in grid:
            E = float(E_exact(time))
            rows.append([phase, time, N, B, E, B+f*ks*E, ((1-f)*ks+kr)*E])
    write_csv("storage_trajectory.csv", ["phase", "time_s", "N_W", "B_W", "E_J",
                                        "q_dyn_W", "O_W"], rows)
    write_csv("storage_rate_design.csv", ["A_J", "W_J", "d_W"],
              [[R0*duration, W1, d1], [0., W2, d2]])
    return {"input_J": int_N, "cerebral_allocation_J": int_q,
            "other_allocation_J": int_O, "remaining_storage_J": E_end,
            "conservation_residual_J": residual,
            "independent_ODE_state_error_J": state_error,
            "rate_design_determinant_J2": float(np.linalg.det(matrix)),
            "recovered_ks_per_s": float(recovered[0]),
            "recovered_sigma_per_s": float(recovered[1]),
            "recovered_kr_per_s": float(recovered[1]-recovered[0]),
            "positive_output_after_switch_off_W": f*ks*Epeak}


if __name__ == "__main__":
    report = {"status": "passed", "data_status": "Synthetic; no human rates estimated",
              "variable_flow": variable_flow(), "storage": storage()}
    (OUT/"extension_verification.json").write_text(json.dumps(report, indent=2)+"\n")
    print(json.dumps(report, indent=2))


==> anc/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
sympy==1.14.0
matplotlib==3.10.8

